Modeling Rainwater Harvesting Systems with Covered Storage Tank on A Smartphone

A model for simulating rainwater harvesting systems with a covered storage tank is described. The model is simple enough to serve as the simulation engine of a smartphone app for designing such systems. The results of the simulation can be used to find the optimum tank size and the reliability of the system in meeting a given demand. This is illustrated by using the model for designing two such systems, one in an urban environment and the other in an arid rural location. The Python scripts used for the simulations are included as ancillary material.

==> anc/README.md <==
# Ancillary files for arXiv:2404.13080, version 2

This folder reproduces the results of

> Vyas, V. *Modeling Rainwater Harvesting Systems with Covered Storage
> Tank on A Smartphone*. arXiv:2404.13080, version 2.

The Swift package of the SimTanka repository
(https://codeberg.org/vikram_physicsInField/SimTanka) is the reference
implementation of the model. The Python code here is a line-by-line
translation of it, made for the paper (see Appendix A); it is frozen
research code and is not maintained separately.

## Contents

| File | Purpose |
|------|---------|
| `simtanka_engine.py` | Translation of `SimTankaEngine.swift`: the daily water balance, the reliability and the optimum-tank search. The one deliberate change is that the length of the rainfall window is a parameter instead of fixed at five years. |
| `water_demand.py` | Translation of the water-demand model, with the same window parameter. Crop coefficients, plant equivalent areas and the irrigation efficiency are documented in `docs/WATER_DEMAND_MODEL.md` of the repository. |
| `monthly_reliability.py` | Translation of the engine's continuous monthly reliability. |
| `rainfall_input.py` | Reads and checks daily weather files in the standard CSV format below, and downloads them from Open-Meteo or NASA POWER (no key needed). |
| `cases.py` | The two systems of the paper: the Jaisalmer tanka watering an orchard, and the Bangalore garden watered in the dry season, December to April. |
| `paper_results.py` | Reproduces every figure and table of Secs. 3 and 4: writes the plot data read by the LaTeX source to `pgfdata/` and prints the numbers quoted in the text. |
| `cross_test.py` | The cross-check of Sec. 4.1: sizes the tank on one rainfall record and tests it against the rainfall of 2021–2025 from two records. |
| `fetch_data.py` | Downloads the weather used in the paper (2011–2025) from the Visual Crossing Timeline API; needs your own key. |
| `data-era5/` | ERA5 daily data for both sites from Open-Meteo, 2011–2025 (CC BY 4.0), used in Sec. 4.1 of the paper. |
| `parity/` | The check of the Python translation against the Swift engine on the systems of the paper (Appendix A.3). |

## Weather data

The scripts need daily rainfall and, for the garden demand model, daily
temperatures. They read one CSV file per site from `data/` (or from the
folder named by the environment variable `SIMTANKA_DATA_DIR`):

```
date,precip_mm,temp_mean_c,temp_max_c,temp_min_c
2017-01-01,0.0,21.1,28.1,15.0
```

One row per day; rainfall in millimetres, temperatures in °C. Only
`date` and `precip_mm` are always needed; `temp_mean_c` may be left out
(it is then the average of the maximum and minimum). Common alternative
column names are recognised. Missing days are treated as dry, as in the
Swift engine.

Such records can be downloaded directly, without any account or key:

```
python3 rainfall_input.py open-meteo 26.9157 70.9083 2011-01-01 2025-12-31 data/Jaisalmer.csv era5
python3 rainfall_input.py nasa-power 12.9716 77.5946 2011-01-01 2025-12-31 data/Bangalore.csv
python3 rainfall_input.py check data/Jaisalmer.csv
```

Open-Meteo (https://open-meteo.com) serves the ERA5 reanalysis under
CC BY 4.0; the final argument `era5` asks for ERA5 alone, a record
consistent in time (without it Open-Meteo mixes in a forecast model from
2017 onwards; see Sec. 4.1 of the paper); NASA POWER (https://power.larc.nasa.gov) takes rainfall from
GPM IMERG and temperatures from MERRA-2. CHIRPS and the gridded data of
the India Meteorological Department are also free, but come as gridded
files that must first be converted. Records from a local rain gauge can
be used in the same way.

The folder `data-era5/` contains ERA5 data from Open-Meteo for both
sites, 2011–2025, with which the comparison of Sec. 4.1 of the paper
can be reproduced exactly: `SIMTANKA_DATA_DIR=data-era5 python3 paper_results.py`.
Weather data by Open-Meteo.com, licensed under CC BY 4.0, containing
modified Copernicus Climate Change Service information; see
`data-era5/README.md`.
The cross-check of Sec. 4.1, in which a tank sized on one record is
tested against the rainfall of the other, is repeated with
`python3 cross_test.py data VC data-era5 ERA5`.

The data used in the paper came from the Visual Crossing Timeline API.
Its licence does not allow raw data to be shared, so they are not
included; results from another source will differ somewhat from those
in the paper. To use the same source, `fetch_data.py` downloads it with
your own Visual Crossing key (environment variable
`VISUAL_CROSSING_API_KEY`).

## Reproducing the results

Requires Python 3.10 or later with `pandas` and `requests`.

```
python3 paper_results.py
```

With the Visual Crossing data used for the paper, this reproduces the
plot data of the paper exactly, and prints:

- the demand, the reliability curve and the optimum tank for each system
  and window: the Jaisalmer orchard and the Bangalore garden watered in
  the dry season and all year (Table 4, Figs. 1, 3, 5 and 6);
- the monthly reliability of the garden watered all year (Fig. 7);
- the check against the rainfall of 2021–2025 (Figs. 8 and 9);
- the reliability of the smaller tanks and the uniform cut in demand
  needed to reach 80% and 90% (Fig. 10);
- the elasticity E(0.5) from the ten-year curves (Fig. 11).

As in the paper (Sec. 2.2), the optimum tank is found as the app finds
it, starting with an empty tank and counting every year. Only when a tank
is checked against the rainfall of 2021–2025 (Sec. 3.3) is 2020
simulated first, so that the tank is not empty on 1 January 2021. The
elasticity E(0.5) also uses a year (2011) to let the tank fill.

## Checking the translation against the Swift engine

The folder `parity/` checks the Python translation against the Swift
engine on the systems of the paper (Appendix A.3): the reliability at
every tank size, the optimum tank, the continuous monthly reliability,
the uniform cut in demand and the monthly demand. It needs a Swift 6
toolchain (Xcode 16 or later on macOS) and this folder inside a clone of
the SimTanka repository.

```
cd parity
python3 export_cases.py        # cases.json and the weather files in parity/data/
cd swift
swift run -c release ParityCheck ../cases.json ../data ../swift_results.json
cd ..
python3 compare.py             # writes parity_report.txt
```

## Licence

MIT, as for the rest of the SimTanka repository.


==> anc/cases.py <==
"""
The two systems of the paper (arXiv:2404.13080, version 2, Sec. 3).

  Jaisalmer: a traditional tanka fed by a prepared ground catchment (agor)
             of 2000 m2, watering an orchard of twenty ber and pomegranate
             trees (the engine's large-plant category) in July and August.
  Bangalore: a 150 m2 tiled roof watering a garden (20 m2 of vegetables,
             20 small, 10 medium and 2 large plants) in the dry season,
             December to April.

Catchment areas and demands are documented engineering assumptions, not
measurements. Crop coefficients, plant equivalent areas and the irrigation
efficiency used by the demand model are documented in
docs/WATER_DEMAND_MODEL.md of the SimTanka repository.
"""
import os
from dataclasses import dataclass
from pathlib import Path
from typing import Optional

import pandas as pd

from simtanka_engine import SystemConfiguration
from water_demand import GardenSpec, monthly_demand_l_per_day

# Daily weather files, one per site (data/Jaisalmer.csv, data/Bangalore.csv),
# in the standard format of rainfall_input.py. Set SIMTANKA_DATA_DIR to use
# another folder.
DATA_DIR = Path(os.environ.get("SIMTANKA_DATA_DIR", Path(__file__).parent / "data"))

# Catchment surfaces (RoofMaterial.swift; Table 1 of the paper):
# runoff coefficient C and initial abstraction Ia (mm).
SURFACES = {
    "tile": dict(runoff_coefficient=0.75, initial_abstraction_mm=2.0),
    "paved_ground": dict(runoff_coefficient=0.6, initial_abstraction_mm=2.0),
}


@dataclass
class Case:
    name: str
    latitude: float
    elevation_m: float
    catchment_area_m2: float
    surface: str
    active_months: set
    garden: Optional[GardenSpec] = None

    @property
    def effective_catchment_area_m2(self) -> float:
        return self.catchment_area_m2 * SURFACES[self.surface]["runoff_coefficient"]

    @property
    def initial_abstraction_mm(self) -> float:
        return SURFACES[self.surface]["initial_abstraction_mm"]


def jaisalmer() -> Case:
    return Case(name="Jaisalmer", latitude=26.9157, elevation_m=225.0,
                catchment_area_m2=2000.0, surface="paved_ground",
                active_months={7, 8}, garden=GardenSpec(large_plants=20))


BANGALORE_GARDEN = GardenSpec(vegetable_area_m2=20.0, small_plants=20,
                              medium_plants=10, large_plants=2)


# The dry season at Bangalore: December to April, the months of little rain.
DRY_SEASON = {12, 1, 2, 3, 4}


def bangalore(active_months: set) -> Case:
    return Case(name="Bangalore", latitude=12.9716, elevation_m=920.0,
                catchment_area_m2=150.0, surface="tile",
                active_months=active_months, garden=BANGALORE_GARDEN)


def build_config(case: Case, daily: pd.DataFrame, window_years: int,
                 tank_volume_m3: float = 1.0) -> SystemConfiguration:
    """Engine configuration with the monthly demand computed from the climate
    of the most recent `window_years` years in `daily`."""
    demands = monthly_demand_l_per_day(
        daily, latitude_deg=case.latitude, elevation_m=case.elevation_m,
        window_years=window_years, garden=case.garden, active_months=case.active_months)
    return SystemConfiguration(
        effective_catchment_area_m2=case.effective_catchment_area_m2,
        tank_volume_m3=tank_volume_m3,
        monthly_demands_l_per_day=demands,
        initial_abstraction_mm=case.initial_abstraction_mm)


==> anc/cross_test.py <==
"""
Cross-check of Sec. 4.1 of the paper (arXiv:2404.13080, version 2): size
the tank on the rainfall of one record and test it against the rainfall
of 2021-2025 from both records.

    python3 cross_test.py DIR_A NAME_A DIR_B NAME_B

for example, with the Visual Crossing data in data/ and the ERA5 data in
data-era5/:

    python3 cross_test.py data VC data-era5 ERA5

As in paper_results.py, the tank is sized as in the engine (empty start,
every year counted); the test counts 2021-2025, with 2020 simulated as a
warm-up. The demand is that computed from the sizing record.
"""
import sys
from pathlib import Path

from paper_results import SIZING, SYSTEMS, TEST, Series, size
from rainfall_input import load_daily_csv


def main(argv):
    if len(argv) != 4:
        sys.exit(__doc__)
    sources = {argv[1]: Path(argv[0]), argv[3]: Path(argv[2])}
    print("system          sized on         tank  predicted  achieved on " + "  ".join(sources))
    for name, site, mk, vmax in SYSTEMS:
        data = {n: load_daily_csv(d / f"{site}.csv") for n, d in sources.items()}
        for a in sources:
            for wy, first, last in SIZING:
                cfg, s, Vs, R, Vo = size(mk(), data[a], wy, first, last, vmax)
                ach = [Series(cfg, data[b], TEST[0] - 1, TEST[1], warm=True).reliability(float(Vo)) for b in sources]
                print(f"{name:15s} {a:5s} {first}-{last}  {Vo:4d}  {R[Vo - 1]:8.1f}  "
                      + "  ".join(f"{x:8.1f}" for x in ach))


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/data-era5/Bangalore.csv <==
date,precip_mm,temp_mean_c,temp_max_c,temp_min_c
2011-01-01,0.0,21.5,27.5,16.2
2011-01-02,0.0,21.7,27.5,17.4
2011-01-03,0.7,21.5,25.9,18.3
2011-01-04,0.0,21.0,26.4,16.1
2011-01-05,0.0,20.7,24.6,17.7
2011-01-06,0.0,21.1,26.8,16.5
2011-01-07,0.0,21.0,27.8,15.1
2011-01-08,0.0,21.5,29.0,15.2
2011-01-09,0.0,21.4,29.1,15.8
2011-01-10,0.0,20.8,28.5,14.4
2011-01-11,0.0,20.1,28.5,13.3
2011-01-12,0.0,19.3,28.1,11.4
2011-01-13,0.0,19.5,29.0,10.4
2011-01-14,0.0,20.1,28.5,12.7
2011-01-15,0.0,20.0,28.2,12.5
2011-01-16,0.0,22.1,29.4,15.5
2011-01-17,0.0,22.5,29.2,17.1
2011-01-18,0.0,22.2,29.3,16.5
2011-01-19,0.0,21.4,29.7,14.3
2011-01-20,0.0,22.1,30.6,14.5
2011-01-21,0.0,21.7,29.2,14.8
2011-01-22,0.0,20.8,27.6,15.2
2011-01-23,0.0,20.7,27.4,15.7
2011-01-24,0.0,20.0,27.4,14.0
2011-01-25,0.0,19.9,27.2,13.2
2011-01-26,0.0,20.2,27.7,14.3
2011-01-27,0.0,21.3,28.8,15.6
2011-01-28,0.0,21.0,28.9,13.3
2011-01-29,0.0,21.9,28.9,14.7
2011-01-30,0.0,21.5,29.0,14.8
2011-01-31,0.0,21.9,29.6,14.9
2011-02-01,0.0,21.8,28.9,14.9
2011-02-02,0.0,21.2,27.7,14.9
2011-02-03,0.0,21.2,28.3,14.6
2011-02-04,0.0,20.8,28.0,14.3
2011-02-05,0.0,21.3,28.7,13.7
2011-02-06,0.0,20.9,28.8,13.8
2011-02-07,0.0,20.8,28.6,13.2
2011-02-08,0.0,21.6,29.8,14.7
2011-02-09,0.0,21.6,29.7,14.4
2011-02-10,0.0,21.7,29.6,13.5
2011-02-11,0.0,22.0,29.0,15.8
2011-02-12,0.0,21.5,28.7,14.3
2011-02-13,0.0,21.4,28.9,14.5
2011-02-14,0.0,21.5,29.4,13.7
2011-02-15,0.0,21.9,29.2,15.4
2011-02-16,0.0,22.5,28.6,16.8
2011-02-17,0.0,23.4,30.1,16.8
2011-02-18,0.0,23.5,30.2,17.9
2011-02-19,0.0,24.0,30.3,18.8
2011-02-20,0.0,24.2,29.6,19.9
2011-02-21,0.6,23.7,29.0,20.2
2011-02-22,1.2,22.5,27.8,18.6
2011-02-23,5.6,22.6,28.4,19.1
2011-02-24,0.1,23.0,28.7,18.3
2011-02-25,0.5,23.0,28.8,19.3
2011-02-26,0.3,23.1,28.0,19.3
2011-02-27,0.0,23.8,30.4,18.5
2011-02-28,0.0,23.5,30.4,17.0
2011-03-01,0.0,23.2,29.9,16.4
2011-03-02,0.0,23.3,30.4,16.8
2011-03-03,0.0,23.4,31.0,15.4
2011-03-04,0.0,23.5,32.1,14.4
2011-03-05,0.0,24.3,32.5,15.3
2011-03-06,0.0,24.3,33.2,15.5
2011-03-07,0.0,25.1,33.1,15.9
2011-03-08,0.0,26.0,33.6,18.0
2011-03-09,0.0,26.5,33.1,19.7
2011-03-10,0.0,26.7,33.1,21.0
2011-03-11,0.0,26.1,32.6,19.7
2011-03-12,0.0,25.5,33.0,18.5
2011-03-13,0.0,25.4,32.2,18.7
2011-03-14,0.0,25.3,32.6,18.4
2011-03-15,0.0,25.5,32.2,18.9
2011-03-16,0.0,25.4,31.7,19.2
2011-03-17,0.0,24.4,30.9,18.3
2011-03-18,0.0,23.6,30.9,15.9
2011-03-19,0.0,24.1,32.2,15.4
2011-03-20,0.0,25.2,33.1,17.0
2011-03-21,0.0,25.6,32.5,18.8
2011-03-22,0.0,26.6,33.0,20.6
2011-03-23,0.0,27.3,33.4,21.1
2011-03-24,0.0,26.7,33.0,20.9
2011-03-25,0.0,26.7,33.0,21.4
2011-03-26,1.1,25.1,31.0,21.0
2011-03-27,0.0,26.8,32.7,21.2
2011-03-28,0.0,26.7,32.7,20.6
2011-03-29,0.0,26.9,32.9,21.3
2011-03-30,0.0,27.0,33.4,21.2
2011-03-31,0.0,26.5,32.9,20.9
2011-04-01,0.0,26.9,31.7,22.3
2011-04-02,0.0,26.9,33.5,22.5
2011-04-03,0.0,26.5,32.2,21.4
2011-04-04,0.0,26.7,33.2,20.5
2011-04-05,0.0,26.3,32.6,20.7
2011-04-06,0.2,26.6,31.4,22.3
2011-04-07,0.0,26.5,32.1,20.8
2011-04-08,0.0,26.7,32.8,20.1
2011-04-09,0.0,27.2,33.4,20.7
2011-04-10,0.0,26.7,32.9,21.5
2011-04-11,0.0,26.7,33.5,20.0
2011-04-12,0.0,27.2,33.3,21.2
2011-04-13,0.0,27.8,33.5,22.0
2011-04-14,4.5,26.1,32.0,22.4
2011-04-15,9.8,24.5,31.6,20.2
2011-04-16,0.0,25.0,30.9,18.9
2011-04-17,0.0,26.4,32.0,20.6
2011-04-18,0.0,27.2,33.0,21.6
2011-04-19,5.3,25.4,31.9,21.6
2011-04-20,0.9,24.9,31.1,20.2
2011-04-21,26.2,23.9,29.6,20.8
2011-04-22,42.6,23.0,27.6,20.3
2011-04-23,44.5,23.3,28.9,20.1
2011-04-24,4.8,24.4,29.9,20.5
2011-04-25,0.0,24.9,30.2,20.5
2011-04-26,0.0,25.5,31.2,20.8
2011-04-27,0.0,26.0,31.9,20.9
2011-04-28,0.0,26.0,31.7,21.6
2011-04-29,0.0,26.0,30.8,21.6
2011-04-30,6.3,25.0,31.2,21.8
2011-05-01,1.5,25.3,31.6,20.1
2011-05-02,5.7,25.4,32.2,21.2
2011-05-03,4.8,26.0,31.8,21.4
2011-05-04,1.3,25.4,31.1,21.2
2011-05-05,0.0,26.4,32.7,21.3
2011-05-06,0.0,26.4,32.4,20.7
2011-05-07,0.0,25.4,31.2,20.8
2011-05-08,0.0,24.8,30.4,19.4
2011-05-09,0.0,26.1,32.4,20.7
2011-05-10,0.0,25.9,31.5,20.7
2011-05-11,0.0,25.8,31.4,21.1
2011-05-12,3.5,25.1,30.6,21.6
2011-05-13,2.8,25.1,30.4,22.0
2011-05-14,14.0,25.2,30.9,21.8
2011-05-15,4.0,25.2,30.5,21.2
2011-05-16,1.2,25.3,32.0,20.7
2011-05-17,0.7,25.5,31.0,21.0
2011-05-18,0.7,25.3,30.3,21.2
2011-05-19,4.2,25.3,30.7,22.0
2011-05-20,1.4,24.5,29.3,20.9
2011-05-21,1.8,24.9,30.5,20.9
2011-05-22,0.0,25.5,30.8,20.9
2011-05-23,0.3,26.0,31.2,21.5
2011-05-24,1.9,25.7,31.8,22.0
2011-05-25,1.6,25.2,30.6,21.2
2011-05-26,2.4,25.0,30.6,20.7
2011-05-27,14.2,25.2,30.1,21.6
2011-05-28,4.9,25.0,30.4,21.2
2011-05-29,9.8,25.2,30.6,21.2
2011-05-30,10.4,25.5,31.3,21.2
2011-05-31,10.2,24.8,30.4,20.9
2011-06-01,8.0,24.3,29.7,20.9
2011-06-02,5.1,22.2,24.6,20.4
2011-06-03,11.3,23.0,26.1,20.1
2011-06-04,0.0,24.1,28.5,21.4
2011-06-05,2.9,23.6,27.4,21.0
2011-06-06,5.8,23.4,27.1,21.1
2011-06-07,0.2,23.8,27.6,20.5
2011-06-08,1.3,23.8,28.4,20.1
2011-06-09,0.2,23.9,28.1,20.3
2011-06-10,0.6,23.6,28.0,20.5
2011-06-11,2.1,23.7,27.5,21.0
2011-06-12,0.7,24.0,28.0,21.0
2011-06-13,2.3,23.8,27.8,21.4
2011-06-14,5.9,22.9,27.8,20.7
2011-06-15,0.4,22.4,25.6,20.1
2011-06-16,0.1,23.4,27.8,20.4
2011-06-17,6.0,22.6,26.4,20.4
2011-06-18,0.0,23.8,27.9,21.0
2011-06-19,0.0,23.7,28.2,19.8
2011-06-20,0.0,24.0,28.5,19.7
2011-06-21,0.0,24.2,29.2,19.8
2011-06-22,0.0,23.6,27.9,19.6
2011-06-23,1.1,23.1,27.8,20.4
2011-06-24,0.8,23.6,27.7,20.1
2011-06-25,6.7,23.6,27.8,20.6
2011-06-26,3.5,22.9,26.2,20.5
2011-06-27,4.3,22.8,26.0,21.0
2011-06-28,2.1,22.9,27.5,20.0
2011-06-29,0.0,23.8,27.5,20.2
2011-06-30,3.3,23.7,29.0,19.5
2011-07-01,8.3,23.3,28.5,20.7
2011-07-02,5.4,22.5,26.4,19.9
2011-07-03,5.9,23.1,27.4,20.3
2011-07-04,9.5,22.8,27.0,20.3
2011-07-05,3.4,22.8,28.1,20.0
2011-07-06,5.9,22.3,26.4,20.3
2011-07-07,0.6,22.8,27.6,19.3
2011-07-08,0.1,23.7,27.9,20.3
2011-07-09,0.0,24.2,28.6,20.6
2011-07-10,0.0,23.8,28.4,19.8
2011-07-11,3.3,23.2,28.4,20.0
2011-07-12,5.0,23.2,28.1,20.7
2011-07-13,0.2,22.7,26.0,20.6
2011-07-14,0.9,22.4,26.0,20.4
2011-07-15,2.7,22.9,27.0,20.4
2011-07-16,4.2,22.5,24.4,20.8
2011-07-17,9.3,22.7,26.7,20.8
2011-07-18,11.8,22.4,24.8,20.5
2011-07-19,10.7,23.1,27.1,20.6
2011-07-20,3.5,23.6,28.5,20.6
2011-07-21,4.0,23.3,27.4,20.8
2011-07-22,2.5,23.1,27.2,20.5
2011-07-23,0.8,23.0,26.7,20.2
2011-07-24,4.8,23.1,27.2,20.6
2011-07-25,8.2,22.9,28.0,20.6
2011-07-26,9.7,23.2,28.6,19.9
2011-07-27,7.3,22.7,27.5,19.6
2011-07-28,7.0,22.9,27.2,20.2
2011-07-29,21.5,22.9,26.8,20.5
2011-07-30,3.9,22.5,25.5,20.3
2011-07-31,13.6,22.5,26.2,20.4
2011-08-01,0.0,23.6,28.1,20.5
2011-08-02,9.0,22.3,26.0,19.8
2011-08-03,10.2,21.8,25.4,19.8
2011-08-04,9.3,22.5,27.7,19.8
2011-08-05,6.6,22.5,28.0,19.9
2011-08-06,3.0,22.8,26.5,20.5
2011-08-07,6.4,22.6,26.2,20.7
2011-08-08,2.0,22.6,26.7,20.8
2011-08-09,0.4,23.5,27.5,20.4
2011-08-10,0.4,23.4,27.9,20.2
2011-08-11,3.3,23.0,27.3,19.9
2011-08-12,1.4,22.8,26.7,20.3
2011-08-13,0.0,23.3,26.7,20.3
2011-08-14,0.1,23.1,27.6,19.2
2011-08-15,3.8,23.6,28.6,19.4
2011-08-16,17.8,22.3,26.3,20.0
2011-08-17,16.7,22.2,24.8,19.9
2011-08-18,22.6,22.0,26.4,20.3
2011-08-19,3.2,21.9,25.8,19.3
2011-08-20,27.9,22.6,27.1,19.6
2011-08-21,12.3,21.9,25.6,20.0
2011-08-22,8.9,23.1,27.4,20.0
2011-08-23,8.9,23.5,28.5,20.4
2011-08-24,10.5,22.9,27.1,20.7
2011-08-25,5.1,22.8,27.1,20.1
2011-08-26,2.5,22.9,27.3,20.3
2011-08-27,2.7,22.3,25.6,20.5
2011-08-28,0.5,23.4,27.0,20.6
2011-08-29,3.4,22.4,25.3,20.3
2011-08-30,12.7,22.4,25.8,20.3
2011-08-31,4.8,22.5,25.5,20.5
2011-09-01,15.8,21.9,25.0,20.3
2011-09-02,2.3,22.6,26.9,19.9
2011-09-03,3.4,22.5,26.1,19.8
2011-09-04,0.9,23.3,27.0,19.5
2011-09-05,0.0,23.1,27.5,19.9
2011-09-06,4.1,22.7,26.4,19.2
2011-09-07,2.1,22.9,26.5,19.7
2011-09-08,1.6,22.7,26.9,19.9
2011-09-09,4.4,23.2,27.8,19.9
2011-09-10,1.0,23.1,27.5,19.5
2011-09-11,1.8,23.0,28.1,19.8
2011-09-12,9.0,22.8,27.7,19.9
2011-09-13,7.3,22.7,27.7,20.0
2011-09-14,3.8,22.3,25.9,19.8
2011-09-15,4.3,21.9,26.3,19.6
2011-09-16,2.2,22.5,27.4,19.9
2011-09-17,1.3,22.8,26.7,19.9
2011-09-18,1.7,22.5,27.1,18.7
2011-09-19,6.0,22.8,27.0,19.7
2011-09-20,3.3,22.1,25.7,19.9
2011-09-21,0.2,22.3,26.8,18.8
2011-09-22,0.0,22.0,26.6,18.1
2011-09-23,0.0,21.9,26.9,17.6
2011-09-24,0.0,22.2,27.6,17.9
2011-09-25,0.0,23.5,28.3,20.0
2011-09-26,0.1,23.0,27.9,18.4
2011-09-27,0.3,22.6,27.2,18.5
2011-09-28,0.0,22.9,27.9,18.6
2011-09-29,0.2,22.9,27.2,18.9
2011-09-30,0.1,22.9,28.5,18.8
2011-10-01,8.3,22.4,27.7,18.9
2011-10-02,0.8,22.5,26.8,20.1
2011-10-03,1.5,22.9,27.2,20.1
2011-10-04,0.0,22.4,27.7,19.3
2011-10-05,0.0,22.9,28.8,17.8
2011-10-06,0.0,23.0,27.9,18.9
2011-10-07,1.1,23.1,28.7,19.0
2011-10-08,0.4,23.0,27.8,19.8
2011-10-09,13.3,23.0,27.9,19.5
2011-10-10,23.1,22.4,26.8,19.5
2011-10-11,14.3,22.8,27.3,19.6
2011-10-12,16.0,22.6,27.4,19.9
2011-10-13,5.6,22.7,27.9,19.6
2011-10-14,17.4,23.2,28.3,19.8
2011-10-15,7.5,23.6,28.6,20.2
2011-10-16,0.0,23.9,28.9,20.2
2011-10-17,1.1,23.8,29.1,20.8
2011-10-18,0.0,23.5,28.5,19.3
2011-10-19,0.0,23.6,28.6,18.9
2011-10-20,3.6,23.1,27.4,19.3
2011-10-21,0.4,24.1,28.5,20.5
2011-10-22,0.0,23.6,27.7,20.1
2011-10-23,15.5,23.3,28.4,20.1
2011-10-24,10.6,22.6,27.7,19.5
2011-10-25,16.0,21.8,25.3,19.7
2011-10-26,11.6,21.8,25.3,19.4
2011-10-27,4.3,21.8,24.9,19.8
2011-10-28,3.6,22.7,27.8,19.4
2011-10-29,8.1,22.0,26.7,20.0
2011-10-30,6.3,22.0,26.4,19.5
2011-10-31,2.5,21.8,24.9,19.7
2011-11-01,8.2,21.7,24.9,19.7
2011-11-02,9.7,21.8,25.3,19.8
2011-11-03,11.1,21.7,25.1,19.7
2011-11-04,6.2,21.7,24.6,20.0
2011-11-05,4.5,22.4,25.8,20.1
2011-11-06,1.4,22.6,27.5,19.3
2011-11-07,0.0,21.9,27.7,18.0
2011-11-08,0.0,20.6,26.7,15.8
2011-11-09,0.0,20.5,26.6,14.4
2011-11-10,0.0,20.4,26.4,15.8
2011-11-11,0.0,20.9,26.8,15.0
2011-11-12,0.0,21.3,27.6,16.6
2011-11-13,0.0,21.0,27.3,15.8
2011-11-14,0.0,21.5,27.5,16.8
2011-11-15,0.0,21.3,27.2,16.2
2011-11-16,0.0,21.1,27.1,15.8
2011-11-17,0.0,21.4,25.4,16.6
2011-11-18,0.3,21.3,24.8,18.2
2011-11-19,0.0,21.0,26.9,16.2
2011-11-20,0.0,19.5,26.7,13.1
2011-11-21,0.0,19.7,26.4,13.9
2011-11-22,0.0,20.1,26.0,15.6
2011-11-23,0.0,20.7,26.5,15.3
2011-11-24,0.0,21.1,26.7,15.8
2011-11-25,2.2,21.4,24.7,19.4
2011-11-26,3.5,21.2,23.1,19.9
2011-11-27,6.4,21.4,23.5,20.2
2011-11-28,1.8,21.4,23.2,19.9
2011-11-29,2.6,22.0,25.2,19.6
2011-11-30,0.2,22.5,25.9,19.3
2011-12-01,0.0,22.5,27.9,19.4
2011-12-02,0.0,22.3,27.7,18.1
2011-12-03,0.0,22.2,27.3,18.3
2011-12-04,0.1,22.2,27.6,18.3
2011-12-05,0.0,21.6,27.7,18.0
2011-12-06,0.0,20.6,26.8,15.2
2011-12-07,0.0,20.5,26.3,17.0
2011-12-08,0.0,19.9,25.6,14.9
2011-12-09,0.8,21.5,26.3,17.1
2011-12-10,0.0,23.1,27.8,19.7
2011-12-11,0.0,22.6,27.0,19.2
2011-12-12,0.0,22.0,27.6,17.4
2011-12-13,0.0,21.4,27.0,16.9
2011-12-14,0.0,21.3,27.3,16.5
2011-12-15,1.0,20.6,25.1,16.1
2011-12-16,0.0,20.3,26.3,16.5
2011-12-17,0.0,19.3,25.8,14.3
2011-12-18,0.0,18.9,25.9,13.3
2011-12-19,0.0,19.6,26.4,13.7
2011-12-20,0.0,19.2,24.8,14.9
2011-12-21,0.0,19.3,26.0,14.2
2011-12-22,0.0,19.0,25.5,14.4
2011-12-23,0.0,18.3,24.1,13.1
2011-12-24,0.0,19.7,28.0,12.9
2011-12-25,0.0,19.4,27.7,12.2
2011-12-26,0.0,18.9,27.7,11.1
2011-12-27,0.0,18.7,27.1,10.9
2011-12-28,0.0,19.7,27.8,13.6
2011-12-29,0.0,20.8,26.8,14.4
2011-12-30,8.7,19.3,20.9,18.6
2011-12-31,0.2,20.0,23.1,17.4
2012-01-01,0.0,21.3,27.1,16.5
2012-01-02,0.0,22.1,27.8,18.8
2012-01-03,0.0,22.3,29.0,17.5
2012-01-04,0.0,23.2,29.0,19.1
2012-01-05,0.0,23.2,29.0,19.2
2012-01-06,0.0,22.1,28.9,17.7
2012-01-07,0.0,21.5,29.2,15.5
2012-01-08,0.0,21.5,29.7,14.8
2012-01-09,0.0,22.0,29.3,16.4
2012-01-10,0.0,22.4,28.5,17.4
2012-01-11,0.0,22.3,28.2,18.3
2012-01-12,0.0,22.1,27.2,18.1
2012-01-13,0.0,21.8,27.3,17.7
2012-01-14,0.0,20.4,26.0,16.4
2012-01-15,0.0,18.6,26.1,12.2
2012-01-16,0.0,18.6,27.3,10.5
2012-01-17,0.0,19.6,28.2,11.1
2012-01-18,0.0,20.4,28.6,11.8
2012-01-19,0.0,20.9,28.2,13.9
2012-01-20,0.0,21.1,28.0,14.9
2012-01-21,0.0,21.5,28.5,15.4
2012-01-22,0.0,20.8,27.9,14.9
2012-01-23,0.0,20.5,27.3,14.4
2012-01-24,0.0,20.4,27.4,14.8
2012-01-25,0.0,19.8,26.7,13.5
2012-01-26,0.0,20.1,27.3,13.0
2012-01-27,0.0,20.9,27.7,15.0
2012-01-28,0.0,21.5,27.1,17.2
2012-01-29,0.0,21.4,27.4,16.4
2012-01-30,0.0,21.2,27.3,16.7
2012-01-31,0.0,21.0,26.9,16.4
2012-02-01,0.0,20.6,27.8,15.0
2012-02-02,0.0,20.5,27.3,14.0
2012-02-03,0.0,20.8,27.4,14.6
2012-02-04,0.0,21.4,28.0,15.8
2012-02-05,0.0,22.0,29.0,15.6
2012-02-06,0.0,22.6,29.9,16.3
2012-02-07,0.0,23.4,29.5,17.8
2012-02-08,0.0,24.1,30.8,17.7
2012-02-09,0.0,24.3,30.8,18.1
2012-02-10,0.0,24.0,30.4,18.8
2012-02-11,0.0,23.7,29.5,18.3
2012-02-12,0.0,24.0,29.8,19.8
2012-02-13,0.0,23.6,30.0,18.3
2012-02-14,0.0,23.3,30.2,17.2
2012-02-15,0.0,23.1,29.6,16.9
2012-02-16,0.0,23.8,30.8,17.1
2012-02-17,0.0,24.4,30.3,19.5
2012-02-18,0.0,23.7,30.2,18.6
2012-02-19,0.0,23.5,31.0,16.1
2012-02-20,0.0,24.0,31.7,16.2
2012-02-21,0.0,24.5,31.7,17.7
2012-02-22,0.0,24.1,31.3,17.9
2012-02-23,0.0,23.9,31.5,16.6
2012-02-24,0.0,24.2,32.3,16.2
2012-02-25,0.0,23.9,31.8,16.3
2012-02-26,0.0,23.8,31.7,15.7
2012-02-27,0.0,24.0,32.4,15.5
2012-02-28,0.0,24.6,33.6,15.0
2012-02-29,0.0,24.5,32.3,17.8
2012-03-01,0.0,26.0,33.2,19.2
2012-03-02,0.0,26.0,33.3,20.0
2012-03-03,0.0,25.7,32.7,19.5
2012-03-04,0.0,25.3,33.6,17.5
2012-03-05,0.0,26.1,33.1,20.4
2012-03-06,0.0,25.9,32.0,20.2
2012-03-07,0.0,26.5,32.2,20.8
2012-03-08,0.0,25.5,31.7,20.7
2012-03-09,0.0,24.7,31.3,19.0
2012-03-10,0.0,25.7,32.0,19.5
2012-03-11,0.0,25.6,31.9,20.3
2012-03-12,0.0,25.5,31.8,20.0
2012-03-13,0.0,26.0,31.2,21.5
2012-03-14,0.2,26.0,31.2,20.8
2012-03-15,0.0,26.3,32.0,21.0
2012-03-16,0.0,26.7,33.1,20.5
2012-03-17,0.0,27.4,33.6,21.5
2012-03-18,0.0,27.5,34.6,20.8
2012-03-19,0.0,27.4,34.3,21.5
2012-03-20,0.0,27.6,33.8,21.8
2012-03-21,0.0,27.8,34.3,22.2
2012-03-22,0.0,27.3,33.7,21.8
2012-03-23,0.0,27.2,34.2,20.6
2012-03-24,0.0,27.2,34.7,20.6
2012-03-25,0.0,26.3,34.5,18.1
2012-03-26,0.0,26.1,34.1,18.0
2012-03-27,0.0,25.2,33.2,17.2
2012-03-28,0.0,26.0,33.4,18.2
2012-03-29,0.0,27.3,34.9,20.2
2012-03-30,0.0,26.6,33.5,21.0
2012-03-31,0.7,26.1,33.0,20.4
2012-04-01,0.0,26.3,32.7,20.9
2012-04-02,0.0,26.4,32.9,20.3
2012-04-03,0.0,26.6,33.6,20.5
2012-04-04,0.0,26.6,34.4,19.4
2012-04-05,0.0,27.2,34.0,20.6
2012-04-06,0.0,27.6,33.2,22.5
2012-04-07,0.0,27.7,33.9,21.5
2012-04-08,0.0,27.9,33.8,22.6
2012-04-09,0.0,28.0,33.4,22.7
2012-04-10,0.0,28.4,34.5,22.8
2012-04-11,0.3,28.3,33.9,23.5
2012-04-12,0.0,28.0,33.7,22.2
2012-04-13,0.0,27.9,34.5,22.0
2012-04-14,0.0,28.4,35.0,22.7
2012-04-15,0.0,28.2,35.2,21.4
2012-04-16,0.0,28.8,34.5,23.0
2012-04-17,1.1,28.7,35.7,23.9
2012-04-18,1.2,27.4,33.9,23.1
2012-04-19,0.0,27.4,33.8,20.6
2012-04-20,0.0,28.5,34.5,22.7
2012-04-21,0.0,28.3,34.2,23.3
2012-04-22,0.0,28.9,34.7,23.8
2012-04-23,0.2,28.4,34.3,23.1
2012-04-24,0.0,28.4,35.0,23.1
2012-04-25,2.9,26.1,34.0,22.2
2012-04-26,12.7,24.7,29.6,20.3
2012-04-27,7.6,24.9,30.5,21.2
2012-04-28,8.3,24.4,28.5,20.9
2012-04-29,1.4,25.5,31.7,21.5
2012-04-30,0.3,25.3,30.8,22.1
2012-05-01,0.0,26.1,31.8,22.3
2012-05-02,0.5,25.9,31.1,21.5
2012-05-03,0.0,26.9,32.7,22.1
2012-05-04,0.0,27.0,33.0,21.7
2012-05-05,0.0,26.4,32.6,21.0
2012-05-06,0.0,25.9,32.4,20.2
2012-05-07,0.0,26.4,32.5,20.7
2012-05-08,0.5,26.3,33.0,21.6
2012-05-09,1.8,25.8,32.3,21.1
2012-05-10,9.7,24.8,30.7,21.6
2012-05-11,23.5,24.4,30.2,20.5
2012-05-12,10.2,24.5,30.1,21.5
2012-05-13,2.1,24.8,29.6,21.1
2012-05-14,1.4,25.4,31.6,21.8
2012-05-15,8.9,25.1,30.3,21.6
2012-05-16,0.2,25.1,30.7,20.6
2012-05-17,0.0,26.5,31.6,22.2
2012-05-18,0.0,27.1,33.2,22.1
2012-05-19,0.0,27.4,33.7,22.4
2012-05-20,0.2,27.2,33.1,22.6
2012-05-21,0.6,26.1,31.4,22.5
2012-05-22,0.1,26.8,32.7,21.8
2012-05-23,0.0,26.7,32.8,22.0
2012-05-24,1.0,26.5,32.4,21.9
2012-05-25,0.0,26.6,31.6,21.7
2012-05-26,0.2,25.4,29.5,21.8
2012-05-27,3.4,25.8,31.8,21.7
2012-05-28,2.2,26.4,32.0,21.8
2012-05-29,0.9,25.9,31.0,22.2
2012-05-30,6.4,26.3,32.3,22.5
2012-05-31,0.3,26.2,31.3,21.7
2012-06-01,0.2,26.0,31.1,21.2
2012-06-02,0.0,27.0,33.0,21.8
2012-06-03,1.0,26.7,32.9,21.8
2012-06-04,0.1,26.4,33.3,21.4
2012-06-05,0.5,25.6,31.0,21.3
2012-06-06,0.5,25.3,30.5,21.5
2012-06-07,3.3,24.9,30.2,21.4
2012-06-08,2.4,24.3,29.1,20.8
2012-06-09,0.1,25.2,29.4,21.0
2012-06-10,0.0,25.4,29.7,21.0
2012-06-11,0.0,25.4,30.9,20.8
2012-06-12,0.2,24.3,29.1,20.6
2012-06-13,6.9,24.6,31.8,20.4
2012-06-14,0.7,25.2,30.1,21.2
2012-06-15,4.5,25.0,30.2,20.7
2012-06-16,5.2,24.2,29.6,20.9
2012-06-17,5.0,23.3,27.7,21.0
2012-06-18,16.3,21.2,23.8,19.7
2012-06-19,4.4,23.1,27.7,19.5
2012-06-20,0.5,24.4,29.3,21.0
2012-06-21,0.4,23.9,28.3,20.9
2012-06-22,2.8,23.8,28.9,20.5
2012-06-23,0.0,24.7,29.6,20.4
2012-06-24,0.0,24.4,29.3,20.5
2012-06-25,0.2,24.2,28.8,20.3
2012-06-26,7.4,23.7,28.5,20.4
2012-06-27,0.5,23.8,28.7,20.3
2012-06-28,2.2,23.3,26.6,20.4
2012-06-29,3.3,23.1,27.7,20.0
2012-06-30,0.0,24.4,30.1,20.8
2012-07-01,10.6,22.1,25.1,20.1
2012-07-02,12.6,21.9,27.0,20.2
2012-07-03,3.5,23.2,27.3,20.5
2012-07-04,0.0,24.4,29.1,20.7
2012-07-05,0.1,24.8,29.3,21.0
2012-07-06,0.2,24.5,28.9,20.2
2012-07-07,1.2,23.6,27.5,20.7
2012-07-08,0.0,24.0,28.6,20.4
2012-07-09,7.3,24.2,28.9,21.1
2012-07-10,5.3,23.5,27.7,21.0
2012-07-11,0.3,23.8,29.0,20.5
2012-07-12,0.3,24.5,29.0,20.8
2012-07-13,0.3,24.6,29.3,21.2
2012-07-14,3.3,23.2,26.8,20.5
2012-07-15,7.4,22.6,26.2,20.2
2012-07-16,9.9,22.5,27.7,19.9
2012-07-17,6.3,23.2,28.6,20.4
2012-07-18,9.2,22.4,25.7,19.7
2012-07-19,1.5,23.4,27.4,20.5
2012-07-20,4.2,22.7,25.8,20.3
2012-07-21,8.2,22.3,24.2,21.0
2012-07-22,0.9,23.2,26.7,20.9
2012-07-23,0.5,23.8,27.2,21.4
2012-07-24,0.4,24.1,27.6,20.8
2012-07-25,2.1,23.7,28.1,20.9
2012-07-26,1.2,23.2,27.6,20.8
2012-07-27,3.5,22.7,24.9,20.8
2012-07-28,0.2,23.4,26.7,20.8
2012-07-29,0.3,23.7,28.0,21.0
2012-07-30,0.1,23.6,28.0,19.7
2012-07-31,0.0,23.3,27.5,19.5
2012-08-01,0.0,23.1,26.9,19.6
2012-08-02,0.1,23.5,27.5,19.6
2012-08-03,0.1,22.6,25.9,20.2
2012-08-04,1.3,23.3,26.7,20.5
2012-08-05,0.5,23.7,28.6,20.6
2012-08-06,3.1,22.3,25.1,20.8
2012-08-07,15.0,21.9,25.0,20.3
2012-08-08,3.0,22.4,26.6,19.9
2012-08-09,10.4,22.5,26.4,20.4
2012-08-10,7.1,22.3,25.8,20.1
2012-08-11,8.1,22.2,24.8,20.4
2012-08-12,17.5,21.8,25.6,19.9
2012-08-13,4.6,23.1,28.0,19.8
2012-08-14,0.0,23.8,28.5,19.9
2012-08-15,1.6,23.6,28.4,20.1
2012-08-16,1.2,23.6,28.2,20.1
2012-08-17,5.2,22.5,27.2,19.6
2012-08-18,0.4,22.5,26.2,19.3
2012-08-19,0.0,23.4,27.2,19.9
2012-08-20,0.0,23.3,27.7,19.0
2012-08-21,0.2,23.5,27.9,19.2
2012-08-22,0.2,23.5,28.0,19.9
2012-08-23,12.9,23.8,30.0,19.9
2012-08-24,20.3,22.5,27.3,19.4
2012-08-25,9.0,22.7,26.1,20.4
2012-08-26,13.3,21.1,24.5,19.8
2012-08-27,0.5,21.7,24.7,19.7
2012-08-28,2.5,21.9,25.0,19.8
2012-08-29,18.4,22.2,25.5,19.9
2012-08-30,12.1,21.5,23.2,20.1
2012-08-31,14.3,21.8,25.5,19.4
2012-09-01,1.1,22.8,27.0,19.7
2012-09-02,7.9,23.4,27.7,20.2
2012-09-03,6.2,23.0,26.3,21.1
2012-09-04,2.1,22.5,25.2,20.6
2012-09-05,0.6,23.1,27.1,19.7
2012-09-06,1.2,23.0,27.6,19.3
2012-09-07,4.1,22.6,27.0,19.4
2012-09-08,7.3,22.2,25.8,19.6
2012-09-09,3.8,22.3,25.9,20.0
2012-09-10,1.3,22.5,26.6,19.8
2012-09-11,0.3,23.2,27.5,20.0
2012-09-12,0.6,23.0,27.2,19.9
2012-09-13,1.0,23.2,28.0,19.7
2012-09-14,0.1,23.5,27.8,19.7
2012-09-15,5.0,22.7,27.7,19.8
2012-09-16,0.0,22.9,27.7,18.9
2012-09-17,0.7,22.9,27.3,19.6
2012-09-18,0.0,22.5,26.9,19.1
2012-09-19,0.0,22.9,27.9,18.6
2012-09-20,0.0,23.2,27.2,18.7
2012-09-21,0.0,22.9,28.1,18.3
2012-09-22,0.0,23.4,28.9,18.3
2012-09-23,0.0,23.4,29.1,18.7
2012-09-24,0.0,23.3,28.6,18.9
2012-09-25,0.0,23.2,28.4,18.8
2012-09-26,0.0,23.7,28.9,19.1
2012-09-27,14.3,22.6,28.0,19.9
2012-09-28,15.1,22.1,25.7,19.6
2012-09-29,40.4,22.4,27.3,20.0
2012-09-30,8.5,22.4,26.1,20.2
2012-10-01,2.5,22.6,25.3,20.3
2012-10-02,0.0,22.9,26.8,19.8
2012-10-03,0.0,22.3,28.1,17.2
2012-10-04,0.0,22.8,28.8,17.2
2012-10-05,0.0,23.7,29.3,18.6
2012-10-06,0.0,24.1,29.2,20.4
2012-10-07,0.9,22.7,27.9,20.0
2012-10-08,2.2,23.4,28.0,20.5
2012-10-09,2.3,22.4,26.0,20.1
2012-10-10,0.0,23.1,28.6,18.3
2012-10-11,0.0,23.1,29.2,18.3
2012-10-12,0.4,23.4,27.8,18.7
2012-10-13,1.1,23.5,27.7,20.9
2012-10-14,4.2,23.0,28.2,20.0
2012-10-15,30.7,22.1,26.0,20.0
2012-10-16,1.5,22.3,25.4,19.0
2012-10-17,0.0,22.7,28.1,17.8
2012-10-18,0.0,22.7,27.6,18.2
2012-10-19,7.9,21.5,25.0,18.7
2012-10-20,17.3,21.1,23.5,20.0
2012-10-21,1.9,22.0,25.6,20.1
2012-10-22,1.5,22.2,26.3,19.8
2012-10-23,0.6,21.8,26.2,19.0
2012-10-24,3.0,22.0,25.8,19.3
2012-10-25,0.3,23.0,27.6,20.0
2012-10-26,0.0,23.0,28.2,19.3
2012-10-27,0.0,22.0,27.2,18.4
2012-10-28,0.0,21.8,27.1,17.0
2012-10-29,0.4,21.5,25.7,16.7
2012-10-30,0.2,20.8,23.9,18.4
2012-10-31,45.7,18.5,19.4,17.5
2012-11-01,30.0,18.8,20.0,18.0
2012-11-02,3.4,20.8,24.0,18.9
2012-11-03,5.3,21.6,26.0,18.3
2012-11-04,2.3,22.9,27.6,19.3
2012-11-05,2.9,22.9,26.2,20.8
2012-11-06,0.0,23.2,28.5,19.9
2012-11-07,0.3,23.0,27.5,18.5
2012-11-08,0.0,23.5,27.3,19.8
2012-11-09,0.0,23.1,28.3,19.2
2012-11-10,0.0,23.0,28.5,18.0
2012-11-11,0.0,22.9,28.0,18.9
2012-11-12,0.0,22.1,28.1,17.2
2012-11-13,0.0,21.1,27.6,16.2
2012-11-14,0.0,19.8,25.9,14.4
2012-11-15,0.0,19.1,26.0,13.1
2012-11-16,0.0,18.9,25.9,13.0
2012-11-17,0.0,18.9,26.7,11.8
2012-11-18,0.0,19.0,26.9,12.3
2012-11-19,0.0,19.7,28.2,12.5
2012-11-20,0.0,21.9,28.8,14.7
2012-11-21,0.0,23.3,28.4,18.6
2012-11-22,0.1,22.9,26.5,19.7
2012-11-23,12.4,22.0,24.1,20.6
2012-11-24,0.0,22.6,27.3,19.4
2012-11-25,0.0,22.4,27.8,18.1
2012-11-26,0.0,22.5,27.5,19.2
2012-11-27,0.0,21.7,27.5,17.7
2012-11-28,0.0,20.6,27.4,16.1
2012-11-29,0.0,20.2,27.5,14.6
2012-11-30,0.0,20.1,26.7,13.8
2012-12-01,0.0,20.7,27.4,15.1
2012-12-02,0.0,20.8,27.1,15.6
2012-12-03,0.3,21.0,26.0,17.0
2012-12-04,22.1,20.2,21.5,19.5
2012-12-05,1.2,22.4,26.3,19.6
2012-12-06,0.0,22.3,26.6,19.3
2012-12-07,0.0,21.2,27.2,17.2
2012-12-08,0.0,21.0,27.4,15.3
2012-12-09,0.0,20.8,28.3,15.4
2012-12-10,0.0,21.1,29.0,14.5
2012-12-11,0.0,21.4,28.5,14.9
2012-12-12,0.0,21.6,28.9,15.0
2012-12-13,0.0,21.6,28.4,16.1
2012-12-14,0.0,21.4,27.6,16.8
2012-12-15,0.0,19.9,26.2,14.7
2012-12-16,0.0,19.2,25.4,14.0
2012-12-17,0.0,20.1,25.8,14.9
2012-12-18,0.0,19.9,24.5,16.5
2012-12-19,0.0,20.1,26.7,14.7
2012-12-20,0.0,20.9,27.6,15.9
2012-12-21,0.0,20.6,27.5,15.8
2012-12-22,0.0,20.7,27.7,15.6
2012-12-23,0.0,20.3,26.8,15.2
2012-12-24,0.0,20.7,27.0,16.5
2012-12-25,0.0,21.1,27.7,15.6
2012-12-26,0.0,21.3,27.4,16.4
2012-12-27,0.0,21.3,27.4,16.4
2012-12-28,0.0,21.0,26.0,16.6
2012-12-29,1.0,22.2,26.0,18.7
2012-12-30,2.0,23.1,27.4,20.5
2012-12-31,0.1,23.3,28.1,20.0
2013-01-01,0.0,23.8,29.8,19.6
2013-01-02,0.0,22.4,29.3,17.2
2013-01-03,0.0,23.2,30.6,16.7
2013-01-04,0.0,23.8,30.8,17.7
2013-01-05,0.0,23.3,29.6,18.4
2013-01-06,0.0,22.7,28.5,17.8
2013-01-07,0.0,23.0,29.3,18.4
2013-01-08,0.0,22.6,29.5,17.6
2013-01-09,0.0,22.4,28.9,17.7
2013-01-10,0.0,22.0,28.4,17.0
2013-01-11,0.0,21.9,28.6,16.3
2013-01-12,0.0,21.5,28.2,16.0
2013-01-13,0.0,21.3,28.6,13.9
2013-01-14,0.0,21.4,29.5,14.6
2013-01-15,0.0,21.1,28.7,13.6
2013-01-16,0.0,20.8,28.2,14.4
2013-01-17,0.0,20.5,27.8,14.9
2013-01-18,0.0,20.3,27.4,14.1
2013-01-19,0.0,21.3,28.2,16.1
2013-01-20,0.0,21.3,27.9,15.7
2013-01-21,0.0,22.0,28.3,16.6
2013-01-22,0.0,21.7,28.5,16.1
2013-01-23,0.0,21.1,28.2,15.1
2013-01-24,0.0,20.9,28.6,14.8
2013-01-25,0.0,20.8,28.1,14.8
2013-01-26,0.0,21.1,28.5,15.1
2013-01-27,0.0,21.4,28.3,15.5
2013-01-28,0.0,21.8,28.3,16.0
2013-01-29,0.0,22.3,28.3,16.1
2013-01-30,0.0,22.3,28.1,17.2
2013-01-31,0.0,22.3,28.4,17.8
2013-02-01,0.0,21.5,28.4,15.6
2013-02-02,0.0,21.0,27.6,15.0
2013-02-03,0.0,21.1,28.1,14.7
2013-02-04,0.0,21.9,28.7,15.9
2013-02-05,0.0,22.8,28.8,17.2
2013-02-06,0.0,23.7,28.5,19.0
2013-02-07,0.0,24.1,30.0,18.6
2013-02-08,0.0,24.2,28.7,20.6
2013-02-09,0.0,24.2,30.5,19.3
2013-02-10,0.0,23.0,29.6,17.2
2013-02-11,0.0,22.2,28.8,16.3
2013-02-12,0.0,23.5,30.1,17.6
2013-02-13,0.1,23.5,29.2,18.3
2013-02-14,0.0,23.5,28.1,19.7
2013-02-15,1.7,23.8,29.4,19.9
2013-02-16,1.8,24.1,29.7,20.2
2013-02-17,1.4,23.9,29.0,20.5
2013-02-18,6.9,24.0,29.1,20.7
2013-02-19,0.0,24.7,30.1,20.3
2013-02-20,0.0,24.6,30.5,20.3
2013-02-21,0.0,23.9,30.7,18.2
2013-02-22,0.0,23.5,30.4,17.6
2013-02-23,0.0,23.4,30.6,17.1
2013-02-24,0.0,23.6,31.6,16.8
2013-02-25,0.0,23.3,31.3,15.9
2013-02-26,0.0,23.9,31.5,15.6
2013-02-27,0.0,24.0,30.8,17.3
2013-02-28,0.0,24.5,31.6,17.1
2013-03-01,0.0,24.7,31.7,18.0
2013-03-02,0.0,25.1,30.7,19.4
2013-03-03,0.0,24.7,31.7,17.8
2013-03-04,0.0,24.0,31.0,16.7
2013-03-05,0.0,24.5,30.3,18.6
2013-03-06,1.7,23.9,28.2,20.4
2013-03-07,4.6,24.1,30.2,20.8
2013-03-08,0.0,25.2,31.0,20.1
2013-03-09,0.0,26.4,33.0,20.8
2013-03-10,0.0,26.5,33.2,20.4
2013-03-11,0.0,26.7,33.3,20.8
2013-03-12,0.0,26.4,32.8,20.4
2013-03-13,0.0,27.0,33.9,21.2
2013-03-14,0.0,26.4,33.0,20.4
2013-03-15,0.0,25.5,32.2,18.9
2013-03-16,0.0,25.8,32.2,19.1
2013-03-17,0.0,26.8,32.4,21.4
2013-03-18,0.0,26.5,33.0,20.2
2013-03-19,0.0,26.5,33.7,19.4
2013-03-20,0.0,26.9,33.4,20.8
2013-03-21,0.0,27.3,33.6,20.8
2013-03-22,0.0,27.5,33.7,21.2
2013-03-23,0.0,27.6,33.4,23.0
2013-03-24,0.0,27.1,34.1,20.3
2013-03-25,0.0,27.4,33.9,19.7
2013-03-26,0.0,27.9,33.3,22.4
2013-03-27,0.0,27.8,34.0,22.8
2013-03-28,0.0,28.1,34.6,22.3
2013-03-29,0.0,28.0,34.7,21.7
2013-03-30,0.0,28.6,34.3,23.3
2013-03-31,0.2,28.6,34.2,24.1
2013-04-01,6.3,27.0,31.6,23.5
2013-04-02,3.6,26.1,31.8,22.4
2013-04-03,0.4,26.8,31.3,22.9
2013-04-04,0.0,27.9,33.3,22.4
2013-04-05,0.0,28.2,33.2,23.6
2013-04-06,0.0,28.0,34.3,24.1
2013-04-07,0.0,28.1,34.9,21.0
2013-04-08,0.0,28.7,35.0,22.8
2013-04-09,0.0,28.8,34.5,23.7
2013-04-10,0.0,28.3,34.3,23.1
2013-04-11,0.0,27.8,34.4,21.5
2013-04-12,0.0,28.5,35.3,22.7
2013-04-13,0.0,27.4,34.3,21.2
2013-04-14,0.0,28.2,34.7,21.5
2013-04-15,0.0,28.1,33.4,23.5
2013-04-16,0.0,27.9,34.7,22.1
2013-04-17,0.0,28.2,35.2,21.9
2013-04-18,0.0,28.0,34.3,21.9
2013-04-19,0.0,27.4,33.3,21.8
2013-04-20,0.0,27.5,33.1,21.7
2013-04-21,0.0,27.9,33.7,22.1
2013-04-22,0.0,27.8,33.0,22.4
2013-04-23,0.0,27.1,33.2,22.5
2013-04-24,3.0,26.7,33.6,22.6
2013-04-25,8.1,26.6,32.9,21.7
2013-04-26,1.0,26.6,31.8,22.1
2013-04-27,0.0,27.2,32.9,22.1
2013-04-28,0.2,27.1,33.6,22.6
2013-04-29,0.0,26.2,31.5,21.5
2013-04-30,0.0,28.4,34.8,21.9
2013-05-01,0.0,28.0,34.0,21.1
2013-05-02,0.0,28.3,34.3,22.4
2013-05-03,0.7,28.1,34.2,23.0
2013-05-04,2.2,27.5,34.2,23.1
2013-05-05,3.2,26.7,33.4,22.6
2013-05-06,0.0,27.1,31.7,23.1
2013-05-07,0.0,27.6,33.1,23.1
2013-05-08,1.0,27.8,34.2,23.2
2013-05-09,4.6,27.3,34.1,21.9
2013-05-10,0.3,27.0,33.4,22.6
2013-05-11,7.7,26.5,33.3,22.4
2013-05-12,0.6,26.3,31.9,22.3
2013-05-13,0.0,26.3,32.6,22.4
2013-05-14,0.0,26.3,31.6,22.0
2013-05-15,0.0,26.5,32.5,21.7
2013-05-16,0.0,26.3,32.1,21.3
2013-05-17,0.0,27.6,33.7,21.9
2013-05-18,7.2,27.1,33.6,23.3
2013-05-19,21.9,25.3,32.4,21.7
2013-05-20,24.4,25.6,31.2,20.6
2013-05-21,66.4,25.2,30.3,19.8
2013-05-22,2.2,25.9,31.5,21.8
2013-05-23,0.4,26.1,31.5,21.8
2013-05-24,0.0,25.9,31.2,21.3
2013-05-25,0.4,25.6,30.8,21.7
2013-05-26,1.1,25.1,30.7,21.5
2013-05-27,13.5,23.9,29.4,20.9
2013-05-28,11.3,24.1,27.8,21.7
2013-05-29,4.7,24.2,29.3,21.2
2013-05-30,18.0,23.9,29.0,21.3
2013-05-31,5.8,23.8,28.6,19.5
2013-06-01,16.9,21.6,24.0,19.1
2013-06-02,16.3,22.1,25.8,19.7
2013-06-03,0.8,22.7,27.3,19.6
2013-06-04,2.9,23.9,28.6,20.4
2013-06-05,2.1,24.1,28.5,20.1
2013-06-06,7.0,23.5,27.2,20.8
2013-06-07,5.6,23.5,27.5,20.9
2013-06-08,1.2,23.0,26.3,20.3
2013-06-09,0.0,24.0,28.4,20.2
2013-06-10,5.1,23.7,27.5,20.2
2013-06-11,16.2,22.9,26.5,21.4
2013-06-12,1.9,22.4,26.1,20.5
2013-06-13,0.3,23.1,27.4,20.1
2013-06-14,3.9,23.8,27.2,21.0
2013-06-15,1.7,23.7,28.0,21.5
2013-06-16,1.2,23.4,27.4,21.0
2013-06-17,10.1,22.9,26.8,20.9
2013-06-18,4.6,22.6,25.0,20.5
2013-06-19,3.4,23.1,27.4,20.5
2013-06-20,7.8,23.1,26.6,20.5
2013-06-21,0.7,23.6,27.6,21.1
2013-06-22,8.6,22.7,25.3,21.2
2013-06-23,3.6,23.4,27.0,21.1
2013-06-24,3.2,23.1,26.8,21.3
2013-06-25,5.3,22.8,26.6,21.2
2013-06-26,4.6,22.7,26.5,20.6
2013-06-27,10.4,22.5,27.0,20.5
2013-06-28,0.4,22.6,27.5,19.5
2013-06-29,1.9,22.5,27.6,19.2
2013-06-30,0.6,22.9,26.9,19.1
2013-07-01,0.1,22.6,26.3,20.1
2013-07-02,5.7,22.4,26.5,19.8
2013-07-03,7.0,22.4,26.1,20.1
2013-07-04,3.7,22.9,27.1,20.4
2013-07-05,0.6,23.2,26.6,21.1
2013-07-06,1.0,23.5,27.1,21.3
2013-07-07,6.9,22.6,27.1,20.7
2013-07-08,7.3,22.9,27.4,20.2
2013-07-09,2.9,22.8,26.6,20.6
2013-07-10,1.5,22.6,26.2,19.9
2013-07-11,6.3,21.7,24.9,19.8
2013-07-12,9.2,21.4,23.7,19.4
2013-07-13,3.0,22.6,27.8,20.2
2013-07-14,1.9,23.3,27.5,20.5
2013-07-15,8.7,22.9,26.2,20.4
2013-07-16,8.9,22.5,26.4,20.7
2013-07-17,3.2,22.7,27.4,20.4
2013-07-18,4.4,22.0,25.0,20.5
2013-07-19,10.1,21.1,23.0,19.7
2013-07-20,4.6,21.7,24.9,19.3
2013-07-21,6.9,21.8,23.8,20.0
2013-07-22,4.4,22.2,24.9,20.2
2013-07-23,4.1,22.1,26.3,19.9
2013-07-24,10.4,21.7,24.5,19.2
2013-07-25,1.6,22.4,25.5,20.4
2013-07-26,2.3,22.6,26.8,20.5
2013-07-27,0.0,22.6,25.4,19.9
2013-07-28,9.7,22.4,24.9,20.2
2013-07-29,0.2,22.7,26.5,20.0
2013-07-30,0.6,22.3,25.8,19.1
2013-07-31,0.1,22.6,26.0,20.4
2013-08-01,2.6,22.3,25.1,20.6
2013-08-02,1.3,23.4,26.3,21.1
2013-08-03,4.3,22.7,26.7,20.4
2013-08-04,2.5,22.8,27.1,20.6
2013-08-05,5.0,22.3,25.6,20.0
2013-08-06,4.0,22.3,26.1,20.1
2013-08-07,0.7,22.8,26.4,20.4
2013-08-08,1.3,23.1,27.1,20.1
2013-08-09,1.2,22.9,27.8,19.8
2013-08-10,7.0,22.1,26.4,20.0
2013-08-11,1.5,22.4,27.0,19.2
2013-08-12,2.7,22.3,25.2,19.5
2013-08-13,9.5,22.4,26.0,20.6
2013-08-14,5.3,22.0,25.6,20.1
2013-08-15,10.2,21.2,24.2,19.1
2013-08-16,17.7,21.3,24.8,19.6
2013-08-17,6.4,21.9,24.9,19.5
2013-08-18,9.6,21.6,24.1,20.1
2013-08-19,3.8,22.4,25.9,20.0
2013-08-20,4.3,22.8,26.5,20.4
2013-08-21,1.2,23.1,26.8,20.8
2013-08-22,0.7,22.9,27.5,19.8
2013-08-23,0.8,22.9,26.9,20.4
2013-08-24,1.2,22.8,27.4,19.9
2013-08-25,0.5,23.2,27.3,20.3
2013-08-26,0.0,23.1,27.3,19.6
2013-08-27,0.0,23.5,28.4,19.7
2013-08-28,0.0,23.8,27.9,19.8
2013-08-29,0.1,23.9,28.6,20.8
2013-08-30,2.0,24.5,28.9,20.7
2013-08-31,9.6,24.1,28.9,21.2
2013-09-01,14.3,24.2,29.6,19.9
2013-09-02,14.2,23.8,29.9,20.2
2013-09-03,11.1,22.3,28.2,19.3
2013-09-04,11.1,22.6,27.6,19.6
2013-09-05,6.0,22.6,27.2,19.9
2013-09-06,3.3,22.6,26.5,19.6
2013-09-07,10.5,21.6,25.8,19.7
2013-09-08,3.3,21.4,25.0,19.3
2013-09-09,7.2,21.8,25.8,19.3
2013-09-10,2.8,22.0,25.8,19.7
2013-09-11,9.0,21.6,25.4,19.6
2013-09-12,31.8,21.9,24.9,20.1
2013-09-13,18.5,22.3,26.1,19.5
2013-09-14,11.0,23.3,28.3,20.6
2013-09-15,0.5,23.0,27.6,20.2
2013-09-16,7.2,23.1,26.4,20.7
2013-09-17,28.2,22.8,28.6,20.7
2013-09-18,8.3,22.7,27.0,20.3
2013-09-19,1.0,23.4,27.9,20.4
2013-09-20,5.9,22.5,24.6,20.7
2013-09-21,0.8,23.1,27.5,20.7
2013-09-22,0.0,22.9,27.0,19.9
2013-09-23,0.0,22.7,27.9,18.2
2013-09-24,0.2,22.4,26.8,18.4
2013-09-25,0.2,22.4,26.8,18.2
2013-09-26,0.0,23.2,28.6,18.6
2013-09-27,0.0,23.6,28.9,19.0
2013-09-28,0.0,23.0,27.4,20.0
2013-09-29,0.0,22.5,26.9,18.5
2013-09-30,2.4,21.9,26.3,19.1
2013-10-01,0.0,22.7,27.3,19.4
2013-10-02,0.4,22.8,27.1,19.9
2013-10-03,0.0,23.0,27.8,19.8
2013-10-04,0.0,22.6,28.1,18.2
2013-10-05,1.1,21.8,26.0,17.4
2013-10-06,0.4,22.7,26.3,19.4
2013-10-07,6.6,23.6,28.6,19.9
2013-10-08,8.8,23.1,27.6,20.2
2013-10-09,7.2,22.1,25.7,19.8
2013-10-10,0.1,22.6,26.7,19.4
2013-10-11,0.0,22.7,27.1,18.9
2013-10-12,0.0,22.5,26.4,18.6
2013-10-13,0.4,22.8,27.1,19.5
2013-10-14,0.3,23.3,27.7,19.9
2013-10-15,3.9,23.1,27.3,20.0
2013-10-16,10.2,23.3,27.5,20.1
2013-10-17,1.8,23.7,28.6,19.6
2013-10-18,4.5,23.5,28.8,19.8
2013-10-19,0.3,23.1,28.3,18.0
2013-10-20,3.8,22.4,27.7,19.2
2013-10-21,2.1,21.9,25.6,19.3
2013-10-22,6.0,20.5,22.2,19.3
2013-10-23,5.0,21.6,24.8,19.7
2013-10-24,7.7,22.0,24.3,20.2
2013-10-25,10.5,22.3,25.7,20.4
2013-10-26,0.3,22.9,27.0,19.6
2013-10-27,0.0,22.6,26.6,20.0
2013-10-28,3.3,22.3,25.9,19.5
2013-10-29,0.5,23.6,27.5,20.7
2013-10-30,0.3,23.6,26.7,20.8
2013-10-31,0.0,23.1,27.2,18.4
2013-11-01,0.1,23.3,27.9,18.7
2013-11-02,1.5,23.2,27.8,20.8
2013-11-03,1.6,22.7,27.4,20.0
2013-11-04,1.4,22.7,27.0,19.6
2013-11-05,0.0,22.3,27.3,18.6
2013-11-06,0.0,22.7,27.4,19.5
2013-11-07,0.0,23.2,28.2,19.5
2013-11-08,0.0,22.5,27.1,19.2
2013-11-09,0.0,21.7,27.4,17.3
2013-11-10,0.0,22.2,27.6,17.4
2013-11-11,0.0,22.3,27.4,18.2
2013-11-12,0.0,22.1,27.4,18.0
2013-11-13,0.0,21.9,27.4,17.5
2013-11-14,0.0,21.3,27.1,16.7
2013-11-15,0.0,20.7,26.5,15.3
2013-11-16,4.1,20.1,23.3,17.5
2013-11-17,0.8,21.2,25.1,17.9
2013-11-18,8.1,22.2,27.3,19.7
2013-11-19,0.0,22.7,28.4,18.4
2013-11-20,0.0,22.1,28.5,17.1
2013-11-21,0.0,21.8,28.8,15.8
2013-11-22,0.0,22.6,28.7,16.5
2013-11-23,0.0,22.8,28.0,18.7
2013-11-24,0.1,22.9,27.1,20.1
2013-11-25,0.2,23.1,27.6,20.0
2013-11-26,0.0,23.5,28.8,19.5
2013-11-27,0.0,23.0,28.6,18.7
2013-11-28,0.0,21.8,28.0,17.4
2013-11-29,0.0,21.9,27.9,16.4
2013-11-30,0.0,22.5,28.8,18.4
2013-12-01,0.4,23.0,27.5,20.0
2013-12-02,4.8,22.1,27.1,19.1
2013-12-03,0.0,22.1,27.8,17.9
2013-12-04,0.0,21.5,27.3,16.6
2013-12-05,0.0,21.4,27.5,17.4
2013-12-06,0.0,20.4,26.9,14.7
2013-12-07,0.0,20.2,26.2,15.4
2013-12-08,0.0,21.5,27.4,17.4
2013-12-09,0.0,21.1,28.0,16.5
2013-12-10,0.0,20.1,28.3,12.5
2013-12-11,0.0,20.8,28.6,14.1
2013-12-12,0.0,21.4,25.7,17.7
2013-12-13,0.0,22.3,27.0,19.5
2013-12-14,0.0,22.5,27.8,19.3
2013-12-15,0.0,21.8,29.1,16.7
2013-12-16,0.0,20.0,27.4,13.7
2013-12-17,0.0,19.2,26.3,13.5
2013-12-18,0.0,19.3,25.8,13.8
2013-12-19,0.0,19.3,26.3,13.7
2013-12-20,0.0,19.7,27.4,13.3
2013-12-21,0.0,20.5,27.5,14.7
2013-12-22,0.0,19.6,26.4,14.0
2013-12-23,0.0,19.9,25.5,15.9
2013-12-24,0.0,19.4,25.4,14.7
2013-12-25,0.0,20.3,26.5,15.5
2013-12-26,0.0,19.6,26.5,14.8
2013-12-27,0.0,19.7,26.6,14.1
2013-12-28,0.0,20.4,26.1,16.9
2013-12-29,0.0,19.9,26.4,14.7
2013-12-30,0.0,19.7,26.8,13.9
2013-12-31,0.0,19.5,25.4,14.9
2014-01-01,0.0,20.1,25.0,16.0
2014-01-02,0.0,20.2,25.7,16.2
2014-01-03,0.0,20.5,27.6,14.3
2014-01-04,0.0,20.4,25.8,15.1
2014-01-05,0.0,20.9,28.4,15.4
2014-01-06,0.0,21.2,29.0,14.4
2014-01-07,0.0,21.2,28.4,15.2
2014-01-08,0.0,20.7,27.5,14.6
2014-01-09,0.0,21.0,27.5,15.5
2014-01-10,0.0,21.9,27.8,16.9
2014-01-11,0.0,21.5,27.9,16.3
2014-01-12,0.0,21.8,28.6,15.6
2014-01-13,0.0,21.8,28.3,15.9
2014-01-14,0.0,22.1,28.3,16.9
2014-01-15,0.0,21.9,27.7,16.6
2014-01-16,0.0,21.8,27.1,17.2
2014-01-17,0.0,21.7,27.7,17.3
2014-01-18,0.0,21.6,27.7,16.6
2014-01-19,0.0,21.6,28.1,16.3
2014-01-20,0.0,21.5,26.9,17.8
2014-01-21,0.0,20.1,26.5,15.0
2014-01-22,0.0,20.4,26.4,15.9
2014-01-23,0.0,20.7,27.0,15.1
2014-01-24,0.0,21.8,27.8,16.1
2014-01-25,0.0,21.4,27.6,16.3
2014-01-26,0.0,20.7,26.7,15.7
2014-01-27,0.0,19.9,26.0,14.5
2014-01-28,0.0,20.4,26.2,15.4
2014-01-29,0.0,21.0,27.0,16.3
2014-01-30,0.0,20.9,26.5,15.2
2014-01-31,0.0,21.5,28.0,15.7
2014-02-01,0.0,21.6,27.6,16.1
2014-02-02,0.0,22.3,28.1,17.9
2014-02-03,0.0,22.3,29.3,16.4
2014-02-04,0.0,22.5,29.6,16.3
2014-02-05,0.0,22.4,30.2,15.9
2014-02-06,0.0,23.0,30.2,16.3
2014-02-07,0.0,22.9,29.7,16.4
2014-02-08,0.0,22.6,30.0,15.7
2014-02-09,0.0,23.0,29.8,16.1
2014-02-10,0.0,23.3,29.8,17.5
2014-02-11,0.0,22.9,29.5,17.0
2014-02-12,0.0,23.0,28.9,17.4
2014-02-13,0.0,23.6,29.4,17.8
2014-02-14,0.0,23.0,28.3,18.2
2014-02-15,0.0,23.1,27.5,19.2
2014-02-16,0.2,23.4,28.7,19.7
2014-02-17,0.0,23.8,29.5,18.6
2014-02-18,0.0,23.7,27.7,19.8
2014-02-19,0.0,23.4,28.3,19.2
2014-02-20,0.0,23.1,28.4,18.5
2014-02-21,0.0,24.0,29.5,19.2
2014-02-22,0.0,24.1,29.9,18.8
2014-02-23,0.0,24.0,30.3,17.9
2014-02-24,0.0,22.8,29.3,17.2
2014-02-25,0.1,23.9,28.0,20.5
2014-02-26,0.0,24.3,30.2,18.9
2014-02-27,0.0,24.1,31.2,17.7
2014-02-28,0.0,24.0,29.0,19.4
2014-03-01,2.1,23.7,29.1,20.4
2014-03-02,0.1,24.4,29.6,20.3
2014-03-03,1.7,23.6,28.3,20.8
2014-03-04,0.9,24.0,29.0,20.4
2014-03-05,0.2,24.1,29.0,20.4
2014-03-06,0.1,23.8,28.4,20.4
2014-03-07,1.7,23.6,28.5,20.3
2014-03-08,0.0,24.3,30.9,18.9
2014-03-09,0.0,23.2,28.5,18.5
2014-03-10,0.1,24.7,30.7,19.3
2014-03-11,0.0,24.5,30.3,19.3
2014-03-12,0.0,24.4,30.3,18.8
2014-03-13,0.0,24.7,31.5,17.9
2014-03-14,0.0,25.2,32.0,18.0
2014-03-15,0.0,25.5,32.4,18.0
2014-03-16,0.0,25.9,32.8,18.4
2014-03-17,0.0,26.6,33.6,19.3
2014-03-18,0.0,26.8,33.9,19.9
2014-03-19,0.0,26.8,33.6,19.7
2014-03-20,0.0,27.2,34.5,19.4
2014-03-21,0.0,27.9,34.4,21.4
2014-03-22,0.0,27.8,33.3,22.4
2014-03-23,0.0,28.3,34.4,22.8
2014-03-24,0.0,27.6,34.1,21.3
2014-03-25,0.0,27.4,34.3,20.6
2014-03-26,0.0,27.5,33.7,21.1
2014-03-27,0.0,26.9,34.1,19.8
2014-03-28,0.0,27.0,33.6,19.5
2014-03-29,0.0,28.4,35.5,20.7
2014-03-30,0.0,28.4,35.6,20.8
2014-03-31,0.0,28.4,35.2,22.1
2014-04-01,0.0,28.0,35.1,21.3
2014-04-02,0.0,28.3,33.9,23.1
2014-04-03,0.0,28.5,35.0,21.8
2014-04-04,0.0,27.8,34.4,21.5
2014-04-05,0.0,28.2,34.9,21.2
2014-04-06,0.0,28.5,35.6,21.9
2014-04-07,0.0,28.5,35.6,22.3
2014-04-08,0.0,28.5,35.5,22.4
2014-04-09,0.9,27.0,33.1,23.4
2014-04-10,1.6,25.8,33.3,21.2
2014-04-11,0.0,27.6,34.5,21.8
2014-04-12,0.2,27.4,32.0,22.9
2014-04-13,0.8,27.4,33.3,22.6
2014-04-14,0.7,27.4,32.9,23.8
2014-04-15,0.1,27.0,32.7,22.5
2014-04-16,0.0,28.0,33.8,22.1
2014-04-17,0.2,27.1,33.0,22.5
2014-04-18,2.8,26.8,33.5,22.8
2014-04-19,0.0,28.1,34.2,22.1
2014-04-20,0.0,28.8,34.9,23.3
2014-04-21,0.0,28.4,35.3,21.2
2014-04-22,0.0,28.8,35.6,21.7
2014-04-23,0.0,28.7,35.4,22.2
2014-04-24,0.0,29.5,36.6,22.7
2014-04-25,0.0,29.8,36.5,23.6
2014-04-26,0.2,29.7,35.1,25.3
2014-04-27,0.0,29.8,35.7,24.0
2014-04-28,0.0,30.1,35.5,24.9
2014-04-29,0.0,30.2,36.3,24.2
2014-04-30,0.0,29.9,36.0,24.3
2014-05-01,0.0,30.0,36.0,24.8
2014-05-02,0.0,29.4,36.0,24.5
2014-05-03,1.4,28.5,34.4,23.7
2014-05-04,3.9,28.2,34.8,23.4
2014-05-05,0.7,27.2,34.0,23.8
2014-05-06,7.7,26.4,32.8,23.2
2014-05-07,7.7,24.5,29.6,21.6
2014-05-08,18.8,22.4,25.1,21.2
2014-05-09,29.2,23.9,28.2,20.7
2014-05-10,0.0,26.2,31.4,20.7
2014-05-11,0.0,27.0,32.1,22.2
2014-05-12,0.0,28.0,33.7,21.8
2014-05-13,0.0,27.9,33.8,21.9
2014-05-14,0.0,28.3,34.1,22.6
2014-05-15,0.0,28.1,33.8,23.0
2014-05-16,0.0,28.0,34.1,22.3
2014-05-17,2.3,26.4,33.7,22.1
2014-05-18,1.4,27.7,34.1,23.1
2014-05-19,0.3,28.4,34.7,23.4
2014-05-20,23.8,25.9,31.4,21.8
2014-05-21,6.2,25.9,32.0,21.3
2014-05-22,5.8,26.6,33.1,21.7
2014-05-23,0.0,27.7,34.2,22.4
2014-05-24,0.0,27.6,33.5,22.2
2014-05-25,0.0,27.2,33.4,22.1
2014-05-26,0.6,27.0,32.4,22.5
2014-05-27,12.3,26.1,31.1,22.5
2014-05-28,17.7,25.9,33.1,21.7
2014-05-29,0.1,26.8,32.6,21.4
2014-05-30,6.0,26.8,32.5,22.2
2014-05-31,9.1,26.5,32.6,22.7
2014-06-01,15.3,25.8,32.7,22.2
2014-06-02,20.1,25.6,31.6,22.4
2014-06-03,5.8,23.8,28.5,20.5
2014-06-04,1.5,26.2,31.5,21.4
2014-06-05,5.0,26.4,31.8,22.7
2014-06-06,4.5,25.8,31.4,21.9
2014-06-07,0.3,26.5,31.9,22.8
2014-06-08,0.6,26.4,31.3,22.3
2014-06-09,0.9,24.6,28.5,21.6
2014-06-10,1.0,25.3,29.2,21.8
2014-06-11,0.2,25.8,30.6,22.6
2014-06-12,1.6,25.3,30.0,21.3
2014-06-13,6.9,24.5,29.0,22.1
2014-06-14,0.0,25.2,29.5,21.3
2014-06-15,0.3,24.9,28.7,21.3
2014-06-16,0.0,25.5,30.7,21.0
2014-06-17,0.2,25.1,29.0,22.0
2014-06-18,1.0,24.8,27.8,22.6
2014-06-19,0.1,24.9,29.3,21.8
2014-06-20,0.1,25.1,29.4,22.1
2014-06-21,1.2,25.1,29.4,22.6
2014-06-22,0.2,25.2,29.5,22.3
2014-06-23,0.2,25.7,29.8,22.5
2014-06-24,0.1,26.0,31.3,21.7
2014-06-25,0.0,25.9,31.1,21.7
2014-06-26,0.0,26.1,30.9,21.0
2014-06-27,0.2,26.8,31.4,22.6
2014-06-28,0.4,26.2,31.9,23.6
2014-06-29,1.4,26.4,32.6,22.9
2014-06-30,1.5,25.9,31.4,22.7
2014-07-01,0.0,25.9,31.4,21.7
2014-07-02,0.5,25.7,31.3,22.1
2014-07-03,0.1,26.0,30.7,21.5
2014-07-04,6.4,25.1,30.3,21.3
2014-07-05,13.9,24.5,28.7,21.8
2014-07-06,11.9,23.2,25.8,21.3
2014-07-07,9.7,23.8,28.8,21.0
2014-07-08,9.3,23.4,27.3,20.8
2014-07-09,2.1,24.0,28.9,21.7
2014-07-10,2.9,22.6,26.7,19.6
2014-07-11,0.9,22.6,27.0,19.4
2014-07-12,1.0,22.8,25.8,20.6
2014-07-13,5.6,22.1,24.0,20.6
2014-07-14,6.6,22.4,25.3,20.6
2014-07-15,6.6,22.7,25.4,20.7
2014-07-16,1.0,23.6,28.4,20.6
2014-07-17,0.0,23.8,27.8,20.8
2014-07-18,0.6,23.6,27.3,20.4
2014-07-19,0.5,22.9,25.1,20.9
2014-07-20,0.0,23.1,25.8,21.1
2014-07-21,0.4,23.6,26.8,21.5
2014-07-22,2.0,23.3,27.8,21.6
2014-07-23,5.1,23.0,26.6,21.3
2014-07-24,1.6,23.6,27.6,20.8
2014-07-25,1.9,23.6,27.3,21.0
2014-07-26,0.9,24.0,28.5,21.3
2014-07-27,3.3,23.8,28.3,20.9
2014-07-28,0.0,24.2,27.6,22.0
2014-07-29,0.2,24.2,28.0,22.1
2014-07-30,2.7,23.3,26.8,21.2
2014-07-31,8.8,23.0,26.9,20.7
2014-08-01,20.1,22.9,26.7,21.2
2014-08-02,4.5,23.2,26.0,20.8
2014-08-03,2.2,23.6,27.5,21.2
2014-08-04,0.7,23.8,27.0,21.6
2014-08-05,1.7,23.5,27.3,21.4
2014-08-06,5.8,23.4,27.1,21.0
2014-08-07,5.9,23.1,27.2,21.1
2014-08-08,0.3,23.6,27.5,21.2
2014-08-09,3.9,23.4,28.0,20.7
2014-08-10,8.4,23.3,27.8,20.8
2014-08-11,7.1,23.2,28.1,21.1
2014-08-12,9.6,22.8,25.8,21.0
2014-08-13,0.3,23.2,27.5,20.0
2014-08-14,0.8,23.9,28.6,20.5
2014-08-15,0.0,24.2,28.4,20.6
2014-08-16,0.2,23.9,27.7,20.3
2014-08-17,7.1,23.5,28.1,19.9
2014-08-18,11.9,23.4,28.5,20.6
2014-08-19,16.4,24.1,28.5,20.4
2014-08-20,4.7,24.9,30.2,20.7
2014-08-21,3.2,25.4,30.4,21.1
2014-08-22,2.0,25.4,30.8,21.0
2014-08-23,9.6,24.2,28.8,21.1
2014-08-24,0.6,23.9,28.0,20.8
2014-08-25,0.0,23.8,26.8,20.8
2014-08-26,3.3,23.5,27.6,20.6
2014-08-27,8.8,22.1,24.7,20.4
2014-08-28,8.5,22.0,24.6,20.3
2014-08-29,1.3,22.0,24.3,20.1
2014-08-30,0.2,23.2,27.1,20.6
2014-08-31,1.1,23.4,26.6,21.2
2014-09-01,2.5,23.4,26.4,21.3
2014-09-02,8.1,23.3,26.9,21.1
2014-09-03,6.2,23.4,28.6,20.3
2014-09-04,2.8,23.4,28.1,21.0
2014-09-05,1.1,23.2,27.9,20.9
2014-09-06,0.9,23.2,26.8,21.0
2014-09-07,2.0,23.0,26.8,20.8
2014-09-08,0.0,23.7,28.1,20.5
2014-09-09,0.2,24.0,29.1,20.3
2014-09-10,0.0,23.8,28.5,19.7
2014-09-11,0.0,24.1,29.0,19.9
2014-09-12,0.0,24.1,29.3,20.2
2014-09-13,0.0,23.6,28.0,20.0
2014-09-14,2.6,23.7,28.3,20.8
2014-09-15,0.9,23.9,29.1,20.6
2014-09-16,1.5,23.1,27.5,20.4
2014-09-17,0.6,23.3,26.9,20.4
2014-09-18,8.1,22.8,26.8,20.3
2014-09-19,8.4,23.1,27.0,20.4
2014-09-20,0.2,22.8,25.8,20.1
2014-09-21,0.1,23.4,27.3,19.9
2014-09-22,6.3,24.5,29.5,20.7
2014-09-23,4.9,24.4,29.5,20.4
2014-09-24,14.5,23.9,28.9,20.4
2014-09-25,14.9,24.1,29.7,20.5
2014-09-26,10.4,24.6,29.6,20.6
2014-09-27,0.0,25.0,30.1,21.4
2014-09-28,9.0,24.6,29.5,22.0
2014-09-29,3.8,24.7,29.4,21.3
2014-09-30,3.9,24.3,29.4,21.8
2014-10-01,2.8,24.7,29.4,20.7
2014-10-02,0.0,25.1,31.0,19.9
2014-10-03,0.1,24.7,30.2,19.9
2014-10-04,12.9,24.8,30.3,21.1
2014-10-05,4.9,24.1,30.3,20.4
2014-10-06,11.9,23.2,29.4,19.5
2014-10-07,11.6,23.5,27.9,20.1
2014-10-08,2.7,23.2,26.4,20.4
2014-10-09,8.9,23.7,29.4,20.3
2014-10-10,8.2,24.0,29.3,20.6
2014-10-11,7.9,23.5,28.1,20.6
2014-10-12,0.6,24.0,28.0,21.4
2014-10-13,0.0,24.0,29.3,20.5
2014-10-14,0.0,24.4,29.9,19.3
2014-10-15,0.0,24.4,28.9,21.0
2014-10-16,0.5,24.5,28.5,21.7
2014-10-17,1.4,23.3,27.9,20.0
2014-10-18,3.5,22.6,25.6,20.2
2014-10-19,9.8,21.8,23.7,19.8
2014-10-20,11.0,22.0,24.2,20.2
2014-10-21,0.6,23.0,26.8,20.2
2014-10-22,1.5,22.6,27.2,19.7
2014-10-23,4.9,22.0,25.8,19.6
2014-10-24,7.9,22.8,26.8,19.3
2014-10-25,15.8,22.4,27.2,20.4
2014-10-26,5.0,23.0,26.8,19.9
2014-10-27,20.1,23.1,27.5,20.2
2014-10-28,3.2,23.1,27.4,20.8
2014-10-29,0.0,23.0,28.0,19.0
2014-10-30,0.0,22.3,27.6,18.6
2014-10-31,0.0,22.0,27.1,17.4
2014-11-01,1.3,21.9,25.1,19.1
2014-11-02,0.5,22.1,24.6,19.4
2014-11-03,0.0,22.1,27.0,18.2
2014-11-04,0.0,21.3,25.9,16.9
2014-11-05,0.0,20.7,26.5,16.3
2014-11-06,0.0,21.1,27.9,15.0
2014-11-07,0.0,22.3,28.6,18.1
2014-11-08,0.0,22.7,28.0,17.7
2014-11-09,0.0,23.3,27.8,19.0
2014-11-10,0.0,24.1,29.0,19.2
2014-11-11,0.0,24.2,29.7,20.7
2014-11-12,5.3,22.6,27.6,19.8
2014-11-13,22.2,20.9,22.6,20.0
2014-11-14,2.7,22.3,25.4,20.2
2014-11-15,0.5,23.0,27.8,19.8
2014-11-16,0.0,22.4,28.5,18.3
2014-11-17,0.0,22.0,28.3,17.7
2014-11-18,0.0,21.8,27.8,16.2
2014-11-19,0.0,22.6,28.4,18.1
2014-11-20,0.0,22.0,27.9,17.7
2014-11-21,0.0,22.0,28.4,17.2
2014-11-22,0.0,22.1,26.9,16.9
2014-11-23,0.0,22.8,29.0,18.9
2014-11-24,0.0,22.2,28.5,17.2
2014-11-25,0.0,21.6,26.8,18.2
2014-11-26,0.0,21.1,27.1,16.3
2014-11-27,0.0,21.0,27.9,15.9
2014-11-28,0.0,19.7,25.8,15.3
2014-11-29,0.0,20.8,26.2,16.0
2014-11-30,4.6,20.6,25.9,17.3
2014-12-01,0.0,22.0,27.2,17.7
2014-12-02,0.0,21.4,27.3,17.1
2014-12-03,0.0,20.7,27.9,14.9
2014-12-04,0.0,21.0,28.3,14.8
2014-12-05,0.0,20.6,27.8,14.6
2014-12-06,0.0,20.9,27.6,15.5
2014-12-07,0.0,22.1,28.8,16.6
2014-12-08,0.1,23.3,28.9,18.7
2014-12-09,0.0,23.8,29.5,19.1
2014-12-10,0.5,22.9,28.5,19.8
2014-12-11,0.6,23.0,27.0,19.9
2014-12-12,0.5,22.8,27.9,20.2
2014-12-13,0.1,22.2,26.2,19.4
2014-12-14,6.8,22.0,26.8,19.9
2014-12-15,0.8,23.1,28.1,19.9
2014-12-16,0.0,23.2,28.6,18.8
2014-12-17,0.3,22.0,25.6,19.2
2014-12-18,0.0,21.4,25.3,18.0
2014-12-19,0.1,21.5,24.9,19.4
2014-12-20,0.0,21.8,26.8,18.5
2014-12-21,0.0,21.6,28.3,17.5
2014-12-22,0.0,21.5,27.6,17.4
2014-12-23,0.0,21.4,27.9,16.8
2014-12-24,0.0,22.6,28.3,19.4
2014-12-25,0.0,21.0,27.4,17.0
2014-12-26,0.0,19.7,26.3,14.4
2014-12-27,0.0,20.5,27.1,14.0
2014-12-28,2.1,21.3,25.3,18.6
2014-12-29,4.5,21.8,25.6,18.2
2014-12-30,0.0,22.6,28.2,17.8
2014-12-31,0.0,23.1,29.0,17.7
2015-01-01,4.8,23.0,28.3,19.3
2015-01-02,0.8,23.3,28.3,19.9
2015-01-03,0.0,22.6,28.0,19.4
2015-01-04,0.0,22.6,29.0,17.6
2015-01-05,0.0,22.9,28.5,19.2
2015-01-06,0.0,22.4,27.5,18.1
2015-01-07,0.0,22.2,27.5,18.3
2015-01-08,0.0,22.1,27.5,17.8
2015-01-09,0.0,22.1,27.1,18.7
2015-01-10,0.0,21.3,28.1,16.4
2015-01-11,0.0,19.7,27.6,12.9
2015-01-12,0.0,19.7,27.1,13.7
2015-01-13,0.0,19.7,27.4,13.5
2015-01-14,0.0,19.9,27.4,13.7
2015-01-15,0.0,20.4,27.4,14.6
2015-01-16,0.0,21.2,28.0,16.1
2015-01-17,0.0,22.1,28.2,17.9
2015-01-18,0.0,22.0,28.5,16.3
2015-01-19,0.0,22.0,28.6,16.1
2015-01-20,0.0,21.7,28.4,16.3
2015-01-21,0.0,21.4,27.9,15.8
2015-01-22,0.0,21.6,28.9,15.7
2015-01-23,0.0,22.2,28.3,17.1
2015-01-24,0.4,22.1,27.2,18.4
2015-01-25,0.0,23.0,29.6,18.6
2015-01-26,0.0,21.5,28.8,15.7
2015-01-27,0.0,21.7,28.5,16.0
2015-01-28,0.0,22.0,27.7,17.3
2015-01-29,0.0,22.9,29.0,17.8
2015-01-30,0.0,23.2,28.9,18.6
2015-01-31,0.0,23.0,29.7,17.3
2015-02-01,0.0,22.4,29.0,16.6
2015-02-02,0.0,22.0,28.3,17.8
2015-02-03,0.0,21.6,29.0,15.4
2015-02-04,0.0,21.8,28.7,15.6
2015-02-05,0.0,22.6,29.2,16.8
2015-02-06,0.0,22.6,29.3,16.8
2015-02-07,0.0,22.8,29.6,16.4
2015-02-08,0.0,23.1,30.0,16.5
2015-02-09,0.0,22.6,29.7,15.9
2015-02-10,0.0,21.4,28.6,15.2
2015-02-11,0.0,22.4,29.2,15.9
2015-02-12,0.0,23.5,30.3,18.7
2015-02-13,0.0,23.5,30.0,18.3
2015-02-14,0.0,24.3,31.1,18.3
2015-02-15,0.0,24.2,31.2,17.9
2015-02-16,0.0,24.4,30.8,18.5
2015-02-17,0.0,24.0,30.8,17.4
2015-02-18,0.0,24.3,31.7,17.2
2015-02-19,0.0,24.5,30.9,18.5
2015-02-20,0.0,23.9,30.5,17.7
2015-02-21,0.0,23.9,30.2,18.0
2015-02-22,0.0,23.9,30.3,17.4
2015-02-23,0.0,23.9,30.5,17.9
2015-02-24,0.0,23.3,30.7,16.5
2015-02-25,0.0,23.8,31.0,16.9
2015-02-26,0.0,25.0,31.9,17.5
2015-02-27,0.0,25.6,30.8,20.4
2015-02-28,0.6,24.8,31.1,21.1
2015-03-01,1.6,24.7,31.6,20.3
2015-03-02,0.0,26.1,31.5,22.0
2015-03-03,0.3,25.2,29.9,21.9
2015-03-04,1.1,23.9,29.2,19.8
2015-03-05,1.9,25.0,30.9,20.4
2015-03-06,3.0,24.8,30.2,21.2
2015-03-07,3.4,24.7,30.3,20.4
2015-03-08,0.0,24.9,30.7,20.2
2015-03-09,0.0,24.8,30.1,19.2
2015-03-10,0.0,24.9,31.5,19.5
2015-03-11,0.0,23.8,30.6,15.8
2015-03-12,0.0,24.4,30.9,17.8
2015-03-13,0.0,24.8,31.2,18.6
2015-03-14,0.0,25.0,31.7,17.8
2015-03-15,0.1,25.9,30.6,20.7
2015-03-16,0.0,26.6,32.4,22.2
2015-03-17,0.0,26.5,33.7,20.0
2015-03-18,0.0,26.3,33.4,19.3
2015-03-19,0.0,26.7,33.4,20.0
2015-03-20,0.0,26.9,33.7,19.6
2015-03-21,0.0,27.0,33.9,20.4
2015-03-22,0.0,27.6,34.6,21.0
2015-03-23,0.0,28.2,34.0,22.4
2015-03-24,0.0,28.5,34.8,23.2
2015-03-25,0.0,27.7,33.8,21.7
2015-03-26,0.0,27.3,34.2,21.5
2015-03-27,0.0,26.8,33.8,20.3
2015-03-28,0.0,26.8,33.9,20.3
2015-03-29,0.0,27.1,34.3,20.1
2015-03-30,0.0,27.3,34.2,21.1
2015-03-31,0.0,27.3,33.2,22.6
2015-04-01,1.9,26.6,32.7,22.5
2015-04-02,0.1,27.6,32.6,22.9
2015-04-03,0.0,28.2,34.0,23.9
2015-04-04,0.0,28.8,34.3,22.7
2015-04-05,0.2,29.4,34.7,25.2
2015-04-06,0.5,28.9,33.9,24.5
2015-04-07,0.1,28.6,34.3,23.8
2015-04-08,0.0,28.7,34.5,23.7
2015-04-09,0.0,28.4,34.7,23.4
2015-04-10,0.0,28.0,33.6,23.4
2015-04-11,0.1,27.3,32.6,22.8
2015-04-12,22.7,24.4,30.2,20.5
2015-04-13,16.1,23.1,28.5,19.8
2015-04-14,9.8,22.7,28.4,18.8
2015-04-15,1.0,23.8,28.3,20.0
2015-04-16,1.5,24.6,29.4,19.9
2015-04-17,0.0,24.7,29.5,20.2
2015-04-18,0.4,25.0,30.0,19.8
2015-04-19,0.0,26.3,31.2,21.2
2015-04-20,0.0,26.6,31.2,21.6
2015-04-21,0.8,26.7,32.1,22.0
2015-04-22,2.2,26.7,33.2,22.6
2015-04-23,4.8,25.5,31.2,21.9
2015-04-24,4.3,25.3,31.7,19.9
2015-04-25,0.3,24.5,30.4,20.1
2015-04-26,4.1,24.2,30.3,20.1
2015-04-27,0.0,26.0,31.3,20.7
2015-04-28,0.0,26.9,33.1,21.5
2015-04-29,0.4,26.1,32.1,21.9
2015-04-30,7.8,25.9,33.4,21.7
2015-05-01,0.0,26.8,32.8,21.2
2015-05-02,2.8,26.2,32.5,22.5
2015-05-03,6.7,25.7,31.9,21.2
2015-05-04,1.8,26.0,31.6,22.0
2015-05-05,0.0,26.8,32.4,21.1
2015-05-06,3.8,26.1,31.0,22.3
2015-05-07,1.1,26.2,32.5,21.3
2015-05-08,0.0,27.3,33.6,21.5
2015-05-09,0.0,28.0,34.8,22.5
2015-05-10,0.5,27.4,32.3,23.4
2015-05-11,1.1,25.8,32.7,22.2
2015-05-12,0.0,25.2,28.7,21.8
2015-05-13,2.0,24.7,29.5,21.6
2015-05-14,6.2,24.6,28.8,21.8
2015-05-15,3.6,24.9,29.4,22.5
2015-05-16,20.4,23.8,27.6,21.1
2015-05-17,13.6,24.4,30.5,20.6
2015-05-18,15.9,25.1,31.0,20.4
2015-05-19,7.8,25.4,31.4,20.7
2015-05-20,0.5,26.5,32.9,22.1
2015-05-21,0.8,26.8,31.9,22.6
2015-05-22,2.5,26.9,31.8,23.0
2015-05-23,5.7,26.5,31.4,22.9
2015-05-24,0.3,27.0,32.6,22.6
2015-05-25,0.0,27.3,32.7,22.5
2015-05-26,0.0,26.8,31.9,21.8
2015-05-27,0.8,25.8,30.6,21.2
2015-05-28,0.0,24.2,29.1,20.4
2015-05-29,11.9,24.8,29.3,21.4
2015-05-30,4.5,25.7,32.4,20.2
2015-05-31,43.3,25.8,32.4,21.2
2015-06-01,17.6,24.5,29.9,21.0
2015-06-02,8.0,25.0,30.7,21.2
2015-06-03,5.4,25.2,29.9,20.6
2015-06-04,10.8,24.2,28.4,21.0
2015-06-05,5.9,24.8,30.7,20.5
2015-06-06,0.0,25.9,30.4,21.3
2015-06-07,0.9,26.2,30.8,22.1
2015-06-08,2.2,25.3,29.4,21.7
2015-06-09,0.6,24.4,29.3,20.7
2015-06-10,0.0,25.7,31.0,21.2
2015-06-11,8.2,24.9,28.8,21.3
2015-06-12,6.8,23.9,28.2,20.4
2015-06-13,2.7,24.3,28.9,20.3
2015-06-14,8.3,23.2,27.4,20.4
2015-06-15,0.4,23.7,27.5,20.0
2015-06-16,2.8,23.8,27.8,21.2
2015-06-17,1.4,23.4,26.6,20.5
2015-06-18,5.0,22.5,25.6,20.6
2015-06-19,3.3,22.6,25.4,20.3
2015-06-20,5.0,22.8,26.3,20.9
2015-06-21,1.6,23.4,26.3,22.0
2015-06-22,0.5,24.2,28.0,21.5
2015-06-23,1.2,23.6,26.4,21.4
2015-06-24,0.4,24.5,28.5,21.3
2015-06-25,0.3,24.8,29.6,21.9
2015-06-26,0.4,24.7,28.0,22.2
2015-06-27,0.2,24.9,28.5,22.3
2015-06-28,0.6,25.2,29.2,22.3
2015-06-29,2.0,24.5,29.9,20.7
2015-06-30,0.2,24.9,29.5,20.4
2015-07-01,0.1,24.5,28.7,20.5
2015-07-02,0.3,24.3,28.8,20.2
2015-07-03,3.5,24.2,28.4,20.2
2015-07-04,0.1,25.2,29.3,21.2
2015-07-05,0.0,25.3,30.2,20.5
2015-07-06,0.0,24.9,29.9,20.1
2015-07-07,0.0,24.5,29.5,19.4
2015-07-08,1.4,24.4,28.9,21.0
2015-07-09,2.5,24.2,28.4,21.8
2015-07-10,2.4,24.4,27.3,21.9
2015-07-11,0.8,24.4,27.6,21.9
2015-07-12,0.3,24.9,28.8,21.4
2015-07-13,0.3,25.4,29.9,20.6
2015-07-14,0.6,25.0,29.5,20.8
2015-07-15,8.0,24.3,28.9,22.1
2015-07-16,0.4,24.5,29.1,21.2
2015-07-17,2.1,23.9,28.5,20.6
2015-07-18,4.0,24.0,28.1,21.5
2015-07-19,6.7,22.6,25.6,19.9
2015-07-20,3.0,23.2,28.5,19.4
2015-07-21,7.6,23.5,26.9,21.2
2015-07-22,17.1,23.2,26.7,20.8
2015-07-23,2.1,23.7,28.0,20.8
2015-07-24,1.0,24.0,28.4,20.6
2015-07-25,7.0,23.3,27.2,19.8
2015-07-26,1.5,23.7,27.1,20.7
2015-07-27,9.6,22.6,24.8,20.5
2015-07-28,2.3,23.7,28.1,20.0
2015-07-29,0.0,24.2,28.9,19.3
2015-07-30,0.0,24.0,28.0,19.9
2015-07-31,8.0,23.2,28.4,20.3
2015-08-01,5.3,22.9,28.0,19.4
2015-08-02,2.4,23.5,27.7,20.1
2015-08-03,2.3,23.3,27.5,20.1
2015-08-04,1.9,23.2,27.0,20.7
2015-08-05,1.7,23.5,27.8,20.5
2015-08-06,0.7,24.1,28.4,20.8
2015-08-07,0.6,23.9,27.5,21.3
2015-08-08,0.4,24.1,27.9,21.3
2015-08-09,9.5,24.0,28.7,21.2
2015-08-10,8.9,23.9,28.1,20.8
2015-08-11,6.4,24.3,28.3,21.1
2015-08-12,4.7,23.3,26.8,21.2
2015-08-13,0.6,23.8,27.9,21.2
2015-08-14,1.0,24.5,28.5,21.1
2015-08-15,0.3,24.8,28.9,20.5
2015-08-16,8.2,24.0,28.2,20.5
2015-08-17,21.4,24.2,28.7,20.9
2015-08-18,4.3,25.6,30.2,21.7
2015-08-19,2.7,25.6,30.5,22.1
2015-08-20,4.2,24.8,29.9,21.7
2015-08-21,12.6,23.2,28.1,21.1
2015-08-22,13.9,22.3,25.4,20.3
2015-08-23,4.2,23.1,28.1,19.8
2015-08-24,0.0,23.7,27.5,19.5
2015-08-25,0.0,24.1,28.2,20.2
2015-08-26,1.3,23.4,28.1,19.6
2015-08-27,8.6,23.1,27.2,20.8
2015-08-28,0.0,23.6,27.3,19.5
2015-08-29,0.0,23.9,27.8,20.1
2015-08-30,0.0,23.8,27.2,20.2
2015-08-31,0.0,24.6,28.6,20.7
2015-09-01,0.0,24.7,28.9,20.3
2015-09-02,0.0,24.5,28.7,19.9
2015-09-03,0.3,24.9,29.7,20.7
2015-09-04,25.7,25.0,30.1,21.4
2015-09-05,8.3,24.6,28.8,21.1
2015-09-06,6.9,24.1,29.2,20.9
2015-09-07,23.0,22.8,27.1,20.8
2015-09-08,3.9,22.8,26.0,20.1
2015-09-09,3.7,23.3,27.0,19.5
2015-09-10,0.3,23.2,26.7,19.6
2015-09-11,0.0,23.5,26.8,19.9
2015-09-12,0.0,23.6,27.4,19.8
2015-09-13,0.0,23.6,27.8,18.9
2015-09-14,0.5,23.6,26.9,20.0
2015-09-15,0.6,23.5,28.6,20.1
2015-09-16,2.6,23.8,27.3,21.0
2015-09-17,0.0,24.1,27.9,20.5
2015-09-18,0.0,23.7,28.0,19.2
2015-09-19,0.5,24.4,28.8,20.3
2015-09-20,2.1,23.4,27.4,20.5
2015-09-21,0.0,23.0,27.8,18.8
2015-09-22,0.0,24.2,28.8,19.7
2015-09-23,0.0,24.8,29.4,20.1
2015-09-24,13.3,25.0,30.3,21.8
2015-09-25,15.6,24.5,29.8,19.7
2015-09-26,6.1,23.4,27.3,20.1
2015-09-27,14.2,23.6,29.8,20.1
2015-09-28,3.1,23.2,29.2,19.6
2015-09-29,1.3,23.7,28.4,19.9
2015-09-30,4.9,23.7,28.3,21.4
2015-10-01,3.9,23.8,28.3,20.6
2015-10-02,0.8,24.5,29.7,21.8
2015-10-03,0.0,23.8,27.7,20.9
2015-10-04,22.8,23.5,28.8,20.6
2015-10-05,12.4,22.8,27.8,20.2
2015-10-06,6.2,23.5,27.8,20.0
2015-10-07,0.0,24.1,29.4,20.5
2015-10-08,0.6,23.9,28.7,20.0
2015-10-09,4.3,23.9,28.7,20.2
2015-10-10,4.8,24.0,29.3,20.4
2015-10-11,9.1,23.7,28.2,20.7
2015-10-12,1.9,24.2,28.5,20.6
2015-10-13,0.0,24.4,30.4,20.0
2015-10-14,0.0,23.8,30.4,18.6
2015-10-15,0.0,24.0,29.8,17.9
2015-10-16,0.0,24.4,29.6,19.3
2015-10-17,0.0,24.4,29.6,20.1
2015-10-18,0.0,24.8,29.9,20.1
2015-10-19,0.0,24.8,30.3,20.1
2015-10-20,0.0,25.0,30.0,20.7
2015-10-21,0.0,24.7,30.4,20.4
2015-10-22,0.0,23.9,29.9,18.8
2015-10-23,0.0,23.1,29.2,18.1
2015-10-24,0.0,23.3,30.0,18.4
2015-10-25,0.0,22.8,29.3,16.3
2015-10-26,0.0,23.5,27.9,19.2
2015-10-27,0.0,23.7,28.0,19.8
2015-10-28,0.1,24.0,30.5,19.4
2015-10-29,0.0,24.5,29.9,20.2
2015-10-30,0.0,24.7,30.5,20.3
2015-10-31,0.6,24.3,28.4,20.3
2015-11-01,18.0,23.4,27.8,21.3
2015-11-02,9.7,23.5,28.7,20.4
2015-11-03,16.3,22.9,27.2,20.8
2015-11-04,22.6,23.1,27.9,20.1
2015-11-05,0.0,23.5,28.8,19.5
2015-11-06,0.0,23.8,29.3,19.0
2015-11-07,0.0,23.7,28.7,20.4
2015-11-08,0.0,23.1,26.9,19.3
2015-11-09,32.0,20.5,22.1,19.0
2015-11-10,9.9,19.6,21.0,18.2
2015-11-11,4.7,21.2,23.9,19.6
2015-11-12,5.9,22.1,25.4,20.2
2015-11-13,5.3,21.1,24.2,19.1
2015-11-14,0.0,20.7,24.5,17.8
2015-11-15,24.4,19.7,21.7,18.1
2015-11-16,126.6,18.8,19.8,17.7
2015-11-17,17.6,19.5,21.8,17.8
2015-11-18,1.1,20.6,23.0,18.9
2015-11-19,13.8,21.7,24.3,19.9
2015-11-20,4.3,22.6,25.7,20.0
2015-11-21,2.3,22.6,26.7,20.1
2015-11-22,4.1,22.2,25.0,20.5
2015-11-23,14.5,21.9,25.6,20.3
2015-11-24,3.7,22.5,26.6,19.8
2015-11-25,0.0,21.8,26.8,18.7
2015-11-26,0.0,22.4,27.8,17.5
2015-11-27,0.0,23.2,28.8,19.1
2015-11-28,0.0,21.6,27.9,16.9
2015-11-29,4.0,21.7,25.0,18.4
2015-11-30,14.5,21.9,25.5,20.0
2015-12-01,4.8,21.7,23.8,20.4
2015-12-02,19.1,21.0,22.3,19.8
2015-12-03,9.9,21.2,23.6,19.3
2015-12-04,0.0,21.9,27.1,17.6
2015-12-05,0.0,21.9,26.6,18.9
2015-12-06,0.0,21.4,25.4,18.3
2015-12-07,0.0,21.8,27.3,17.7
2015-12-08,0.0,20.9,26.8,17.4
2015-12-09,0.0,21.9,25.6,18.1
2015-12-10,1.2,23.1,27.0,20.7
2015-12-11,0.0,23.1,28.3,19.5
2015-12-12,0.3,22.6,28.5,19.5
2015-12-13,0.0,23.3,29.3,18.7
2015-12-14,3.7,23.4,28.8,19.8
2015-12-15,0.0,23.4,28.6,19.4
2015-12-16,0.0,22.7,29.1,19.2
2015-12-17,0.0,21.3,28.0,16.8
2015-12-18,0.0,21.6,27.6,16.9
2015-12-19,0.0,22.6,28.2,19.1
2015-12-20,0.0,22.4,28.0,19.4
2015-12-21,0.0,22.3,28.6,18.4
2015-12-22,0.0,22.0,28.8,16.8
2015-12-23,0.0,21.6,27.4,17.4
2015-12-24,0.0,21.4,27.9,16.5
2015-12-25,0.0,21.6,27.4,16.7
2015-12-26,0.0,21.7,26.9,18.3
2015-12-27,0.0,21.7,26.3,17.4
2015-12-28,0.0,21.4,27.5,17.4
2015-12-29,0.0,21.1,28.9,15.7
2015-12-30,0.0,20.9,29.0,14.9
2015-12-31,0.0,20.6,28.0,15.2
2016-01-01,0.0,20.2,27.1,15.6
2016-01-02,0.0,20.4,27.3,14.5
2016-01-03,0.0,20.7,27.7,14.7
2016-01-04,0.0,20.5,27.4,15.1
2016-01-05,0.0,20.1,26.6,15.0
2016-01-06,0.0,20.8,27.3,15.2
2016-01-07,0.0,21.2,27.1,16.5
2016-01-08,0.0,20.8,26.2,16.6
2016-01-09,0.0,20.5,26.8,15.9
2016-01-10,0.0,20.5,27.2,15.2
2016-01-11,0.0,20.4,27.0,15.0
2016-01-12,0.0,20.6,27.4,15.2
2016-01-13,0.0,20.3,26.8,15.7
2016-01-14,0.0,20.8,27.4,15.5
2016-01-15,0.0,20.6,27.1,15.6
2016-01-16,0.0,21.0,27.3,15.7
2016-01-17,0.0,20.9,26.7,16.0
2016-01-18,0.0,21.5,26.7,16.7
2016-01-19,0.0,21.6,26.0,18.3
2016-01-20,0.6,21.9,25.4,19.4
2016-01-21,1.2,22.4,27.0,19.2
2016-01-22,0.6,22.3,26.3,19.3
2016-01-23,0.1,22.2,25.5,19.2
2016-01-24,0.0,22.2,26.8,19.2
2016-01-25,0.0,23.2,28.3,19.5
2016-01-26,0.0,23.2,28.3,18.7
2016-01-27,0.0,23.4,28.4,18.5
2016-01-28,0.0,23.5,29.9,18.4
2016-01-29,0.0,23.2,29.6,17.9
2016-01-30,0.0,22.7,29.1,17.7
2016-01-31,0.0,22.8,30.3,16.8
2016-02-01,0.0,22.3,30.4,15.5
2016-02-02,0.0,22.6,30.2,15.3
2016-02-03,0.0,22.7,29.7,15.7
2016-02-04,0.0,23.3,29.6,17.7
2016-02-05,0.0,22.4,28.6,17.3
2016-02-06,0.0,22.9,29.1,16.9
2016-02-07,0.0,23.6,29.6,18.4
2016-02-08,0.0,24.4,30.1,18.7
2016-02-09,0.0,24.3,29.9,19.4
2016-02-10,0.0,24.4,30.5,18.8
2016-02-11,0.0,25.0,30.3,20.5
2016-02-12,0.0,24.9,30.1,20.2
2016-02-13,0.0,24.3,30.0,19.7
2016-02-14,0.0,24.1,30.6,19.0
2016-02-15,0.0,23.0,29.5,17.1
2016-02-16,0.0,23.9,30.1,19.1
2016-02-17,0.0,23.3,29.8,17.9
2016-02-18,0.0,23.6,29.2,18.9
2016-02-19,0.0,24.4,30.5,18.7
2016-02-20,0.0,25.2,31.6,18.9
2016-02-21,0.0,26.0,32.3,20.6
2016-02-22,0.0,26.3,32.7,20.7
2016-02-23,0.0,25.9,32.8,20.1
2016-02-24,0.0,25.3,31.8,20.0
2016-02-25,0.0,26.1,32.1,20.9
2016-02-26,0.0,25.3,31.0,21.1
2016-02-27,0.0,24.7,31.0,19.4
2016-02-28,0.0,24.9,30.8,20.0
2016-02-29,0.0,24.6,30.1,19.8
2016-03-01,0.0,24.9,31.1,19.6
2016-03-02,0.0,24.8,30.3,20.0
2016-03-03,0.0,25.3,31.7,19.3
2016-03-04,0.0,25.2,31.7,18.7
2016-03-05,0.0,25.4,32.0,18.7
2016-03-06,0.0,25.4,32.5,19.2
2016-03-07,0.0,25.1,31.5,19.4
2016-03-08,0.0,25.3,32.4,18.9
2016-03-09,0.0,25.9,32.5,19.0
2016-03-10,0.0,26.4,32.5,21.3
2016-03-11,0.0,26.9,33.4,20.5
2016-03-12,0.0,27.3,33.8,21.8
2016-03-13,0.1,27.4,32.8,22.8
2016-03-14,0.0,27.5,31.7,23.5
2016-03-15,1.0,26.4,31.4,23.1
2016-03-16,0.0,27.1,32.1,21.8
2016-03-17,0.0,27.3,32.1,22.9
2016-03-18,0.0,28.5,33.7,23.7
2016-03-19,0.0,28.3,33.9,23.0
2016-03-20,0.0,28.9,35.1,22.8
2016-03-21,0.0,29.2,36.0,23.8
2016-03-22,0.0,28.8,34.0,23.8
2016-03-23,0.0,28.4,33.4,23.4
2016-03-24,0.0,29.0,34.0,24.0
2016-03-25,0.0,27.9,34.0,22.4
2016-03-26,0.0,27.2,33.6,20.7
2016-03-27,0.0,26.9,33.9,19.8
2016-03-28,0.0,27.2,33.7,21.0
2016-03-29,0.0,27.3,33.8,21.3
2016-03-30,0.0,27.6,33.9,21.1
2016-03-31,0.0,27.7,33.6,22.0
2016-04-01,0.0,27.9,33.7,22.5
2016-04-02,0.0,28.2,34.5,22.6
2016-04-03,0.0,28.2,34.7,22.8
2016-04-04,0.0,28.7,34.9,22.9
2016-04-05,0.0,28.2,34.4,22.4
2016-04-06,0.0,28.4,34.5,22.4
2016-04-07,0.0,29.0,34.4,23.7
2016-04-08,1.7,28.3,33.7,23.7
2016-04-09,0.5,27.9,32.3,24.9
2016-04-10,0.1,28.2,33.6,23.5
2016-04-11,0.0,29.3,35.1,23.5
2016-04-12,0.0,29.5,35.3,24.2
2016-04-13,0.0,29.8,35.5,24.8
2016-04-14,0.0,30.4,35.1,25.1
2016-04-15,0.0,30.7,35.7,25.7
2016-04-16,0.0,29.9,35.4,25.1
2016-04-17,0.0,29.9,35.5,24.0
2016-04-18,0.0,29.4,35.2,23.9
2016-04-19,0.0,29.6,35.1,23.4
2016-04-20,0.0,30.0,35.8,24.1
2016-04-21,0.0,30.0,35.3,24.8
2016-04-22,0.4,29.4,34.7,24.0
2016-04-23,0.0,30.4,36.6,24.8
2016-04-24,0.0,30.2,36.9,23.8
2016-04-25,0.2,29.7,35.3,24.4
2016-04-26,0.0,30.1,35.3,25.7
2016-04-27,0.0,29.5,36.0,23.2
2016-04-28,0.0,29.4,35.7,23.6
2016-04-29,0.0,29.8,35.5,23.8
2016-04-30,0.0,30.0,36.4,23.4
2016-05-01,0.0,30.2,35.7,24.2
2016-05-02,2.1,29.1,35.1,25.0
2016-05-03,0.3,28.9,34.1,24.1
2016-05-04,1.4,28.4,34.1,23.8
2016-05-05,2.4,27.7,33.9,24.0
2016-05-06,11.0,26.0,32.0,22.2
2016-05-07,6.2,26.2,32.9,21.3
2016-05-08,7.0,25.5,31.8,22.0
2016-05-09,1.3,26.6,32.5,21.2
2016-05-10,6.0,26.9,32.3,22.9
2016-05-11,0.1,26.5,31.5,21.2
2016-05-12,1.6,26.6,32.8,22.4
2016-05-13,0.0,27.6,33.4,22.4
2016-05-14,4.2,27.1,32.9,23.1
2016-05-15,0.0,28.3,34.2,22.6
2016-05-16,0.6,27.4,32.8,24.1
2016-05-17,1.2,25.8,28.9,23.2
2016-05-18,16.7,23.8,26.4,21.9
2016-05-19,6.1,24.3,29.7,21.0
2016-05-20,2.5,25.1,29.1,21.4
2016-05-21,0.0,27.2,32.6,22.6
2016-05-22,0.0,27.9,33.5,22.5
2016-05-23,0.0,28.3,34.2,23.0
2016-05-24,0.0,28.5,34.5,23.1
2016-05-25,0.0,28.2,33.3,23.4
2016-05-26,0.0,28.4,34.0,22.6
2016-05-27,4.6,27.5,33.1,22.8
2016-05-28,7.8,26.3,33.0,22.1
2016-05-29,4.5,24.2,28.6,21.0
2016-05-30,3.7,25.4,30.2,22.1
2016-05-31,13.1,25.4,30.9,21.4
2016-06-01,14.8,25.8,31.1,22.0
2016-06-02,6.7,24.5,29.9,21.5
2016-06-03,15.2,25.5,32.0,21.5
2016-06-04,12.6,24.6,29.3,21.6
2016-06-05,16.4,24.5,29.6,22.0
2016-06-06,3.6,25.5,30.7,21.6
2016-06-07,5.7,24.9,29.6,22.0
2016-06-08,18.0,24.3,28.6,22.2
2016-06-09,4.1,24.1,27.8,21.4
2016-06-10,0.2,24.5,28.6,21.7
2016-06-11,0.0,24.6,28.4,21.2
2016-06-12,0.9,24.8,29.0,21.3
2016-06-13,6.9,23.9,26.9,21.2
2016-06-14,1.9,24.2,28.6,20.9
2016-06-15,0.0,24.6,28.6,21.1
2016-06-16,1.9,24.0,27.9,20.5
2016-06-17,8.3,24.0,28.8,20.3
2016-06-18,2.0,23.8,28.2,20.8
2016-06-19,15.1,23.5,27.3,20.4
2016-06-20,0.0,23.4,26.7,19.9
2016-06-21,13.5,23.0,26.5,20.9
2016-06-22,23.2,22.5,26.6,19.5
2016-06-23,6.0,22.0,25.4,20.0
2016-06-24,6.2,22.6,26.8,19.8
2016-06-25,12.6,21.6,25.6,19.5
2016-06-26,5.0,22.7,26.9,19.6
2016-06-27,5.2,22.8,26.3,20.7
2016-06-28,37.4,22.4,26.3,20.7
2016-06-29,23.5,21.4,22.3,20.3
2016-06-30,1.9,22.8,25.3,20.7
2016-07-01,0.6,24.0,26.7,21.8
2016-07-02,0.1,24.3,27.9,21.3
2016-07-03,0.0,24.0,27.2,21.3
2016-07-04,7.5,23.7,27.4,21.4
2016-07-05,23.5,23.2,26.3,21.0
2016-07-06,15.9,23.1,26.1,21.0
2016-07-07,5.0,23.4,26.7,20.7
2016-07-08,1.0,23.8,27.2,21.0
2016-07-09,0.3,23.4,26.2,21.0
2016-07-10,0.2,23.7,26.5,21.6
2016-07-11,0.0,23.8,27.5,21.5
2016-07-12,0.4,23.7,26.8,21.7
2016-07-13,0.3,24.0,27.6,21.0
2016-07-14,3.3,24.1,28.4,20.2
2016-07-15,7.5,24.4,29.1,20.8
2016-07-16,4.8,24.1,28.7,20.5
2016-07-17,7.0,23.3,27.0,20.9
2016-07-18,8.4,23.0,27.9,20.1
2016-07-19,2.9,22.5,25.9,19.6
2016-07-20,4.2,22.7,25.8,20.7
2016-07-21,12.9,21.8,25.4,19.9
2016-07-22,4.1,22.3,25.3,19.8
2016-07-23,17.0,22.8,26.4,19.7
2016-07-24,8.1,23.0,26.6,20.8
2016-07-25,6.1,23.8,28.5,20.1
2016-07-26,15.3,23.6,27.2,20.4
2016-07-27,4.5,24.0,27.8,20.7
2016-07-28,6.8,23.8,27.6,20.6
2016-07-29,10.8,22.4,25.5,20.5
2016-07-30,23.6,22.0,25.6,20.3
2016-07-31,3.9,22.8,25.8,19.7
2016-08-01,0.5,22.8,25.2,20.4
2016-08-02,0.0,22.9,25.8,20.6
2016-08-03,0.0,23.2,26.0,20.4
2016-08-04,0.1,23.1,26.0,20.7
2016-08-05,1.0,23.1,26.4,20.3
2016-08-06,0.0,23.4,26.5,20.6
2016-08-07,1.9,23.5,26.9,20.8
2016-08-08,0.2,23.6,26.9,20.2
2016-08-09,0.4,23.6,27.8,20.8
2016-08-10,0.3,23.7,27.1,20.5
2016-08-11,0.2,23.7,27.4,19.9
2016-08-12,1.5,23.4,27.0,20.4
2016-08-13,3.5,23.6,27.7,20.8
2016-08-14,0.7,23.1,26.6,20.2
2016-08-15,1.5,23.0,26.7,19.7
2016-08-16,0.4,23.5,26.8,20.9
2016-08-17,0.3,23.7,27.0,21.0
2016-08-18,0.6,23.9,27.1,21.2
2016-08-19,0.7,23.8,27.8,20.6
2016-08-20,0.1,23.8,27.7,19.6
2016-08-21,0.1,23.6,27.6,19.6
2016-08-22,0.1,24.2,28.0,20.7
2016-08-23,0.4,23.9,27.8,20.3
2016-08-24,1.4,24.1,28.1,20.5
2016-08-25,4.5,23.0,25.9,21.0
2016-08-26,10.8,23.0,26.6,20.5
2016-08-27,1.7,22.6,26.2,20.6
2016-08-28,0.4,23.1,27.6,20.2
2016-08-29,3.5,23.4,26.9,20.5
2016-08-30,12.9,22.8,25.4,20.6
2016-08-31,6.6,22.3,26.0,20.5
2016-09-01,1.0,22.8,26.1,19.9
2016-09-02,1.8,23.1,26.7,20.0
2016-09-03,0.5,23.0,26.5,20.1
2016-09-04,0.5,22.9,26.1,19.8
2016-09-05,0.1,22.7,26.3,19.1
2016-09-06,1.0,22.3,26.3,19.0
2016-09-07,0.0,22.3,25.9,18.0
2016-09-08,0.0,23.0,27.2,18.6
2016-09-09,0.5,23.3,26.8,19.5
2016-09-10,0.1,23.2,27.1,19.3
2016-09-11,0.0,22.7,26.2,19.2
2016-09-12,1.9,23.1,26.6,20.1
2016-09-13,0.4,23.3,26.6,19.3
2016-09-14,0.1,23.4,27.7,20.4
2016-09-15,1.0,23.4,27.6,20.5
2016-09-16,1.7,22.8,26.9,20.0
2016-09-17,0.0,23.0,27.3,19.7
2016-09-18,0.9,23.4,27.9,18.6
2016-09-19,0.0,23.8,27.6,19.9
2016-09-20,0.3,23.0,25.8,19.5
2016-09-21,8.4,22.3,25.2,20.1
2016-09-22,4.7,22.7,26.6,19.9
2016-09-23,0.2,22.7,25.5,20.2
2016-09-24,0.7,22.6,24.6,20.2
2016-09-25,0.8,23.0,26.2,20.2
2016-09-26,0.0,23.7,27.4,21.0
2016-09-27,10.1,23.6,27.3,21.1
2016-09-28,9.5,23.3,27.7,21.0
2016-09-29,1.5,23.7,28.3,20.9
2016-09-30,0.5,23.8,27.4,20.8
2016-10-01,0.0,23.3,27.0,20.0
2016-10-02,0.0,23.2,28.3,18.7
2016-10-03,0.0,24.0,28.9,19.4
2016-10-04,0.3,24.1,28.2,20.8
2016-10-05,0.0,23.9,29.0,19.3
2016-10-06,0.0,24.0,29.3,19.7
2016-10-07,0.0,23.4,28.3,18.3
2016-10-08,0.0,23.8,28.9,18.9
2016-10-09,1.1,23.6,27.7,19.2
2016-10-10,0.4,23.5,27.8,19.5
2016-10-11,2.8,23.4,28.9,19.6
2016-10-12,18.3,23.5,28.5,20.2
2016-10-13,0.4,23.7,26.6,20.1
2016-10-14,0.4,24.2,29.3,20.2
2016-10-15,0.0,23.6,29.2,18.7
2016-10-16,0.0,22.9,28.8,17.1
2016-10-17,0.0,23.4,29.1,17.7
2016-10-18,0.0,24.0,29.3,18.5
2016-10-19,0.0,24.2,29.6,18.6
2016-10-20,0.0,24.1,29.5,18.7
2016-10-21,0.0,24.1,29.1,18.6
2016-10-22,0.0,23.5,29.4,17.7
2016-10-23,0.0,23.8,29.5,18.7
2016-10-24,0.0,23.5,29.6,17.8
2016-10-25,0.0,23.8,29.8,18.4
2016-10-26,0.0,23.7,29.8,18.1
2016-10-27,0.0,24.0,29.5,18.7
2016-10-28,0.0,24.5,28.9,19.5
2016-10-29,0.0,25.3,30.3,19.9
2016-10-30,0.2,25.1,30.2,21.5
2016-10-31,0.0,24.4,28.7,20.6
2016-11-01,2.3,24.1,28.7,21.2
2016-11-02,1.2,23.5,28.3,19.5
2016-11-03,0.0,24.8,29.9,20.6
2016-11-04,0.0,24.8,30.4,20.5
2016-11-05,0.0,24.1,30.0,19.4
2016-11-06,0.0,23.7,30.0,18.3
2016-11-07,0.0,24.0,29.5,18.3
2016-11-08,0.0,23.3,29.1,18.5
2016-11-09,0.0,22.3,28.0,17.5
2016-11-10,0.0,22.1,28.4,16.0
2016-11-11,0.0,22.6,28.5,16.5
2016-11-12,0.0,23.2,28.6,17.9
2016-11-13,0.0,24.3,30.4,19.4
2016-11-14,0.8,24.9,29.8,21.2
2016-11-15,0.0,25.0,30.4,20.7
2016-11-16,0.0,24.6,29.9,19.3
2016-11-17,0.0,24.4,29.4,20.4
2016-11-18,0.0,23.5,29.2,18.7
2016-11-19,0.0,23.2,29.0,18.2
2016-11-20,0.0,23.2,30.3,18.0
2016-11-21,0.0,22.8,29.6,17.1
2016-11-22,0.0,22.4,30.3,15.9
2016-11-23,0.0,22.7,30.0,16.1
2016-11-24,0.0,22.2,29.5,16.3
2016-11-25,0.0,22.2,29.4,16.1
2016-11-26,0.0,21.7,29.5,15.1
2016-11-27,0.0,21.6,30.4,13.9
2016-11-28,0.0,22.2,30.6,13.5
2016-11-29,0.0,21.5,28.2,14.9
2016-11-30,0.0,21.3,28.0,15.1
2016-12-01,6.2,20.7,25.5,15.8
2016-12-02,4.6,20.9,26.3,17.7
2016-12-03,1.9,21.2,24.0,18.9
2016-12-04,0.0,22.8,27.8,19.6
2016-12-05,0.1,23.3,28.1,19.8
2016-12-06,0.0,21.9,26.9,18.3
2016-12-07,0.0,21.1,27.3,15.7
2016-12-08,0.0,22.5,27.4,17.8
2016-12-09,0.0,21.9,29.3,16.3
2016-12-10,0.0,20.7,26.6,15.9
2016-12-11,0.0,20.8,27.2,13.9
2016-12-12,7.4,21.3,24.9,18.3
2016-12-13,34.0,19.0,19.8,18.1
2016-12-14,1.6,21.2,24.6,18.7
2016-12-15,0.0,21.9,26.9,18.9
2016-12-16,1.3,21.6,25.4,18.8
2016-12-17,0.0,22.1,27.6,18.4
2016-12-18,0.0,21.5,27.5,16.9
2016-12-19,0.0,21.3,27.9,15.8
2016-12-20,0.0,20.9,26.9,15.1
2016-12-21,0.0,21.9,28.4,17.2
2016-12-22,0.0,21.5,28.4,16.4
2016-12-23,0.0,20.5,27.9,13.7
2016-12-24,0.0,20.3,28.1,13.2
2016-12-25,0.0,20.2,28.2,13.9
2016-12-26,0.0,20.8,28.5,14.0
2016-12-27,0.0,21.0,28.4,13.6
2016-12-28,0.0,21.2,27.9,15.5
2016-12-29,0.0,20.5,27.2,14.9
2016-12-30,0.0,20.1,26.8,15.0
2016-12-31,0.0,20.3,26.8,15.4
2017-01-01,0.0,20.5,27.4,14.6
2017-01-02,0.0,21.5,27.9,16.7
2017-01-03,0.0,21.6,28.2,15.4
2017-01-04,0.0,21.3,27.6,15.5
2017-01-05,0.0,21.2,27.7,15.9
2017-01-06,0.0,20.9,27.8,15.8
2017-01-07,0.0,20.9,27.2,15.6
2017-01-08,0.0,21.0,27.3,15.6
2017-01-09,0.0,20.9,26.7,15.8
2017-01-10,0.0,21.4,27.1,15.9
2017-01-11,0.0,21.8,27.3,17.3
2017-01-12,0.0,21.2,25.9,15.7
2017-01-13,0.0,21.3,26.7,17.2
2017-01-14,0.0,20.6,26.0,17.3
2017-01-15,0.0,20.6,26.5,15.8
2017-01-16,0.0,20.9,27.0,16.7
2017-01-17,0.0,20.6,26.9,15.2
2017-01-18,0.0,20.2,26.9,14.7
2017-01-19,0.0,20.0,26.2,14.0
2017-01-20,0.0,21.1,27.7,15.6
2017-01-21,0.3,21.8,25.4,18.4
2017-01-22,0.0,22.5,28.8,17.7
2017-01-23,0.0,21.6,27.7,15.9
2017-01-24,0.0,22.0,28.2,16.2
2017-01-25,0.0,21.9,28.5,16.4
2017-01-26,7.0,20.6,23.5,18.2
2017-01-27,10.3,21.9,24.8,19.5
2017-01-28,0.7,22.8,27.6,19.6
2017-01-29,0.0,23.5,28.6,19.6
2017-01-30,0.0,23.0,28.6,17.9
2017-01-31,0.0,23.0,29.8,18.0
2017-02-01,0.0,22.1,29.1,16.3
2017-02-02,0.0,22.0,29.0,16.0
2017-02-03,0.0,21.7,28.2,16.4
2017-02-04,0.0,21.4,27.5,15.9
2017-02-05,0.0,21.4,28.6,15.3
2017-02-06,0.0,22.1,30.0,15.2
2017-02-07,0.0,22.5,29.4,15.9
2017-02-08,0.0,22.8,30.2,16.6
2017-02-09,0.0,22.5,29.7,15.8
2017-02-10,0.0,22.5,30.2,15.8
2017-02-11,0.0,22.2,29.5,15.3
2017-02-12,0.0,21.7,28.5,15.5
2017-02-13,0.0,21.4,27.7,15.6
2017-02-14,0.0,22.5,28.6,17.0
2017-02-15,0.0,23.4,29.4,17.6
2017-02-16,0.0,22.5,28.6,17.0
2017-02-17,0.0,22.1,28.5,15.4
2017-02-18,0.0,23.1,29.9,16.2
2017-02-19,0.0,23.4,30.3,15.8
2017-02-20,0.0,24.0,31.1,17.7
2017-02-21,0.0,24.6,32.4,18.2
2017-02-22,0.0,25.9,33.3,19.3
2017-02-23,0.0,26.0,32.9,19.5
2017-02-24,0.0,26.2,33.5,18.8
2017-02-25,0.0,25.8,33.3,18.0
2017-02-26,0.0,24.7,31.4,18.9
2017-02-27,0.0,24.2,30.2,19.0
2017-02-28,0.0,24.2,31.6,17.5
2017-03-01,0.0,24.1,31.3,17.4
2017-03-02,0.0,23.7,30.7,15.8
2017-03-03,0.0,25.1,31.7,18.0
2017-03-04,0.0,25.8,32.1,20.3
2017-03-05,0.2,26.1,30.8,21.1
2017-03-06,6.7,25.7,30.5,22.6
2017-03-07,2.7,25.5,31.1,21.3
2017-03-08,0.0,25.7,31.2,21.4
2017-03-09,0.0,26.4,32.2,21.3
2017-03-10,0.0,26.6,31.9,22.3
2017-03-11,0.1,26.6,32.9,20.7
2017-03-12,0.0,26.7,33.0,20.6
2017-03-13,0.0,26.7,32.9,20.8
2017-03-14,4.9,25.4,30.6,22.6
2017-03-15,1.1,25.3,30.2,21.3
2017-03-16,0.0,25.3,31.0,20.5
2017-03-17,0.0,25.9,31.3,20.0
2017-03-18,0.0,27.2,33.4,22.3
2017-03-19,0.0,27.5,34.2,22.0
2017-03-20,0.0,27.2,31.8,22.4
2017-03-21,0.0,26.6,31.4,22.7
2017-03-22,0.0,27.1,32.9,21.8
2017-03-23,0.0,26.8,33.4,20.9
2017-03-24,0.0,27.0,33.8,20.5
2017-03-25,0.0,27.4,34.8,20.4
2017-03-26,0.0,27.8,35.2,20.6
2017-03-27,0.0,27.9,34.6,21.2
2017-03-28,0.0,28.1,34.3,21.8
2017-03-29,0.0,28.2,34.8,21.4
2017-03-30,0.0,27.9,34.4,21.2
2017-03-31,0.0,28.3,34.7,21.7
2017-04-01,0.0,28.2,35.0,21.6
2017-04-02,0.0,28.4,34.6,22.2
2017-04-03,0.0,28.7,34.4,23.3
2017-04-04,0.0,28.5,33.8,23.0
2017-04-05,3.0,27.0,32.8,23.3
2017-04-06,0.0,27.6,33.1,21.8
2017-04-07,0.0,27.7,32.4,23.1
2017-04-08,0.0,29.1,34.2,24.1
2017-04-09,0.0,28.7,34.5,23.3
2017-04-10,0.0,28.8,34.4,22.6
2017-04-11,0.0,28.9,34.7,23.6
2017-04-12,0.0,29.1,35.0,23.4
2017-04-13,0.0,28.8,34.9,22.7
2017-04-14,0.0,27.9,34.2,21.9
2017-04-15,0.0,28.4,34.7,22.3
2017-04-16,0.0,28.1,33.5,23.1
2017-04-17,0.0,27.9,33.6,23.0
2017-04-18,0.0,28.7,34.8,22.6
2017-04-19,0.2,28.5,33.7,23.8
2017-04-20,1.2,27.3,34.3,24.2
2017-04-21,2.3,26.8,33.3,22.8
2017-04-22,0.0,27.9,34.5,22.2
2017-04-23,0.0,28.5,34.9,22.7
2017-04-24,0.0,28.9,34.7,23.3
2017-04-25,0.2,28.0,34.7,23.2
2017-04-26,0.2,28.0,33.9,22.2
2017-04-27,0.0,28.5,34.2,24.0
2017-04-28,1.9,27.5,33.6,23.5
2017-04-29,1.9,26.9,34.1,22.2
2017-04-30,0.4,27.3,33.6,21.0
2017-05-01,4.0,26.5,32.3,22.3
2017-05-02,0.9,26.5,32.1,21.2
2017-05-03,0.3,27.1,33.0,22.5
2017-05-04,0.0,28.0,33.7,21.8
2017-05-05,0.0,28.9,34.3,22.9
2017-05-06,2.0,28.7,35.2,24.0
2017-05-07,7.7,26.9,34.9,22.0
2017-05-08,0.5,26.3,31.9,21.1
2017-05-09,4.3,26.2,32.0,22.5
2017-05-10,8.1,25.8,32.3,20.9
2017-05-11,1.1,25.8,31.0,22.4
2017-05-12,9.3,26.4,32.9,21.9
2017-05-13,0.3,27.6,33.0,22.7
2017-05-14,11.5,27.2,33.4,23.4
2017-05-15,3.3,26.1,32.0,21.6
2017-05-16,0.6,28.0,33.5,22.7
2017-05-17,3.5,27.1,32.8,23.0
2017-05-18,17.3,26.4,33.5,20.8
2017-05-19,5.5,25.2,31.3,20.3
2017-05-20,4.1,26.1,32.5,22.0
2017-05-21,9.6,25.1,30.4,21.6
2017-05-22,7.6,25.7,30.7,20.9
2017-05-23,6.5,25.9,32.5,20.9
2017-05-24,11.2,25.6,31.3,21.3
2017-05-25,2.0,26.7,33.0,21.9
2017-05-26,4.6,26.5,31.6,22.7
2017-05-27,20.0,24.4,29.6,21.6
2017-05-28,1.5,25.4,29.6,22.2
2017-05-29,0.0,25.8,30.3,21.4
2017-05-30,0.0,25.6,30.6,21.3
2017-05-31,0.3,25.3,29.8,21.3
2017-06-01,0.9,25.7,30.7,21.3
2017-06-02,1.4,25.9,29.6,21.9
2017-06-03,2.3,25.5,29.7,21.8
2017-06-04,1.2,25.7,30.4,21.3
2017-06-05,1.9,25.4,31.2,21.7
2017-06-06,9.5,25.1,30.5,21.3
2017-06-07,5.5,23.6,27.2,21.6
2017-06-08,2.4,24.1,28.1,20.6
2017-06-09,6.8,23.7,27.6,21.5
2017-06-10,11.9,23.6,28.4,20.7
2017-06-11,0.2,23.6,26.8,21.2
2017-06-12,1.5,23.2,25.6,21.2
2017-06-13,1.7,24.5,28.0,21.8
2017-06-14,0.9,25.6,29.9,21.8
2017-06-15,1.1,25.0,29.0,21.5
2017-06-16,4.7,23.5,27.3,21.5
2017-06-17,2.4,24.3,28.2,21.1
2017-06-18,3.1,24.4,28.9,20.5
2017-06-19,8.8,23.8,27.6,20.9
2017-06-20,1.9,23.9,28.0,20.9
2017-06-21,0.1,24.4,29.0,20.9
2017-06-22,1.6,24.5,28.8,20.2
2017-06-23,1.0,25.0,30.1,21.6
2017-06-24,1.9,24.1,27.8,21.1
2017-06-25,0.6,24.2,27.4,21.1
2017-06-26,0.4,24.0,26.8,21.6
2017-06-27,0.6,23.5,27.9,21.4
2017-06-28,0.3,23.8,27.9,21.2
2017-06-29,0.2,24.5,28.4,21.3
2017-06-30,2.3,24.2,27.8,21.7
2017-07-01,1.1,24.0,27.9,20.8
2017-07-02,0.2,25.0,29.6,21.5
2017-07-03,5.4,24.1,28.0,21.5
2017-07-04,0.0,23.8,26.8,21.3
2017-07-05,0.0,24.5,28.5,21.3
2017-07-06,1.3,24.1,28.6,20.9
2017-07-07,0.5,23.9,28.4,20.9
2017-07-08,0.5,24.0,28.0,21.4
2017-07-09,4.3,24.2,28.5,21.0
2017-07-10,0.5,25.0,30.0,20.7
2017-07-11,0.7,24.4,28.2,21.0
2017-07-12,1.1,23.2,26.3,20.7
2017-07-13,9.1,22.7,25.7,20.4
2017-07-14,9.1,22.4,24.9,19.8
2017-07-15,15.0,22.4,25.4,20.5
2017-07-16,1.6,23.1,26.8,19.6
2017-07-17,0.2,23.9,27.0,20.8
2017-07-18,4.4,23.0,26.4,21.2
2017-07-19,0.5,22.9,25.1,21.5
2017-07-20,0.8,23.8,28.3,21.0
2017-07-21,0.3,23.9,27.6,20.3
2017-07-22,0.2,24.3,28.1,20.9
2017-07-23,0.0,24.0,27.9,20.1
2017-07-24,0.0,24.4,28.0,20.6
2017-07-25,0.2,24.7,28.7,20.8
2017-07-26,0.4,24.6,28.7,20.6
2017-07-27,0.5,24.3,27.9,20.8
2017-07-28,3.2,24.8,28.9,20.8
2017-07-29,1.1,24.6,29.5,21.4
2017-07-30,5.3,24.5,29.0,20.6
2017-07-31,5.8,24.5,29.5,21.3
2017-08-01,0.0,25.3,30.0,21.3
2017-08-02,0.0,24.7,29.5,20.7
2017-08-03,4.5,23.7,27.9,20.0
2017-08-04,4.7,23.7,26.6,21.3
2017-08-05,0.9,24.1,27.2,22.0
2017-08-06,1.4,24.5,28.2,21.6
2017-08-07,3.6,24.5,28.5,21.0
2017-08-08,3.2,25.1,29.4,21.7
2017-08-09,1.0,24.0,27.0,21.4
2017-08-10,3.1,24.0,27.6,21.2
2017-08-11,8.3,23.6,27.0,21.4
2017-08-12,5.8,23.6,27.5,20.6
2017-08-13,0.0,22.8,25.8,20.9
2017-08-14,0.2,24.2,27.8,21.0
2017-08-15,9.2,23.3,28.0,20.4
2017-08-16,13.9,23.6,27.6,20.6
2017-08-17,11.9,23.2,27.1,20.4
2017-08-18,2.4,23.5,28.7,20.4
2017-08-19,8.0,22.7,26.9,20.6
2017-08-20,7.1,22.6,26.5,20.6
2017-08-21,8.9,23.7,28.8,20.6
2017-08-22,4.4,23.6,27.9,21.2
2017-08-23,4.1,24.0,28.9,21.3
2017-08-24,9.3,23.1,26.4,20.9
2017-08-25,1.6,22.8,26.1,20.7
2017-08-26,1.5,23.6,28.3,21.2
2017-08-27,23.4,22.7,26.2,21.3
2017-08-28,23.2,22.6,24.6,21.2
2017-08-29,14.3,22.9,26.6,21.2
2017-08-30,3.1,24.2,28.2,21.0
2017-08-31,0.1,24.3,28.4,20.6
2017-09-01,6.8,24.1,28.2,21.7
2017-09-02,7.8,23.6,28.2,21.1
2017-09-03,8.6,24.1,28.9,20.9
2017-09-04,5.9,24.5,29.1,20.3
2017-09-05,16.5,24.5,27.7,21.5
2017-09-06,22.7,23.8,27.5,20.8
2017-09-07,38.3,23.9,29.1,21.0
2017-09-08,14.2,23.8,28.4,20.5
2017-09-09,22.2,23.7,27.6,20.6
2017-09-10,3.3,24.2,27.3,20.8
2017-09-11,1.7,24.8,28.4,21.9
2017-09-12,3.8,25.3,29.4,22.1
2017-09-13,0.1,25.5,29.5,22.1
2017-09-14,2.8,24.5,28.9,21.4
2017-09-15,2.8,23.5,26.7,20.5
2017-09-16,1.1,23.4,27.9,21.0
2017-09-17,3.2,21.7,23.2,20.5
2017-09-18,0.6,22.7,25.4,20.0
2017-09-19,0.2,23.6,27.5,20.9
2017-09-20,0.0,23.6,27.5,20.7
2017-09-21,0.3,22.8,26.5,19.8
2017-09-22,0.0,23.3,27.0,20.1
2017-09-23,0.0,24.5,29.1,19.8
2017-09-24,16.0,24.1,28.2,21.3
2017-09-25,5.6,22.5,25.6,20.3
2017-09-26,12.0,23.2,26.6,20.2
2017-09-27,27.0,22.6,26.2,20.1
2017-09-28,17.0,22.6,26.3,20.7
2017-09-29,3.4,22.5,24.7,20.4
2017-09-30,2.4,23.3,26.4,20.7
2017-10-01,5.4,23.2,27.7,20.9
2017-10-02,1.9,23.2,26.9,19.9
2017-10-03,3.7,24.1,28.3,20.6
2017-10-04,2.3,23.7,28.1,20.8
2017-10-05,2.2,22.9,26.9,20.4
2017-10-06,9.6,23.3,27.7,20.8
2017-10-07,4.0,24.1,28.1,21.1
2017-10-08,1.8,24.9,29.1,21.4
2017-10-09,5.4,24.2,28.1,21.2
2017-10-10,2.6,24.3,28.8,20.8
2017-10-11,14.7,24.1,28.7,21.2
2017-10-12,0.3,23.7,27.1,20.6
2017-10-13,14.2,23.7,28.4,20.9
2017-10-14,10.7,22.8,26.1,20.9
2017-10-15,9.8,22.7,26.0,20.3
2017-10-16,2.5,22.3,25.5,19.9
2017-10-17,0.4,23.2,26.6,20.8
2017-10-18,0.3,23.4,28.1,20.1
2017-10-19,0.0,23.6,29.0,19.5
2017-10-20,0.0,23.9,28.7,19.3
2017-10-21,0.0,23.9,29.0,19.7
2017-10-22,0.0,23.8,28.8,20.3
2017-10-23,0.0,23.2,28.6,18.8
2017-10-24,0.0,23.3,29.3,17.5
2017-10-25,0.0,24.0,28.5,20.1
2017-10-26,0.2,23.6,27.0,21.1
2017-10-27,0.2,23.0,26.7,19.4
2017-10-28,0.0,23.2,28.4,19.6
2017-10-29,0.0,23.4,27.8,19.9
2017-10-30,0.3,21.9,25.5,18.8
2017-10-31,1.2,22.0,24.9,19.4
2017-11-01,3.5,21.6,24.6,19.2
2017-11-02,0.0,22.1,27.1,18.5
2017-11-03,0.1,22.4,26.8,19.3
2017-11-04,3.2,21.7,24.9,19.1
2017-11-05,1.6,22.0,25.3,19.8
2017-11-06,16.5,21.7,25.2,20.0
2017-11-07,4.6,21.6,25.6,18.9
2017-11-08,0.0,22.2,26.6,18.7
2017-11-09,0.0,22.2,26.9,18.9
2017-11-10,0.0,21.7,26.8,16.7
2017-11-11,0.0,21.2,25.5,18.1
2017-11-12,0.0,21.1,26.6,16.4
2017-11-13,0.2,23.0,27.7,19.3
2017-11-14,0.0,22.9,26.3,19.6
2017-11-15,0.6,23.3,27.0,20.1
2017-11-16,0.4,23.2,27.5,19.1
2017-11-17,0.0,23.9,28.1,21.0
2017-11-18,0.6,23.6,28.3,20.3
2017-11-19,0.0,23.8,28.8,20.3
2017-11-20,0.0,24.0,28.7,20.4
2017-11-21,0.3,23.8,28.2,20.5
2017-11-22,0.1,23.5,28.8,20.1
2017-11-23,0.0,23.1,28.9,17.9
2017-11-24,0.0,23.5,29.0,18.5
2017-11-25,0.0,22.6,26.7,18.8
2017-11-26,0.0,21.5,26.1,17.5
2017-11-27,0.2,22.4,26.5,19.4
2017-11-28,0.0,22.6,27.9,17.9
2017-11-29,0.0,22.5,27.3,18.4
2017-11-30,1.8,21.6,24.4,20.0
2017-12-01,6.6,20.5,21.6,19.4
2017-12-02,4.4,20.1,22.5,18.6
2017-12-03,0.0,21.2,25.2,17.9
2017-12-04,0.0,21.7,25.7,18.8
2017-12-05,0.0,21.7,26.8,18.4
2017-12-06,0.0,22.5,27.2,18.0
2017-12-07,0.5,22.5,27.3,19.3
2017-12-08,0.0,21.4,28.6,15.2
2017-12-09,0.0,21.8,28.5,15.6
2017-12-10,0.0,22.1,28.1,16.7
2017-12-11,0.0,22.3,28.3,16.4
2017-12-12,0.1,22.6,27.7,17.4
2017-12-13,1.8,22.5,26.4,19.2
2017-12-14,0.0,22.7,28.8,18.8
2017-12-15,0.0,21.9,27.6,17.2
2017-12-16,0.0,21.5,26.7,18.1
2017-12-17,0.0,20.5,26.1,16.3
2017-12-18,0.0,20.1,25.6,15.9
2017-12-19,0.0,20.4,26.0,15.7
2017-12-20,0.0,21.3,27.5,16.5
2017-12-21,0.0,20.5,27.0,14.3
2017-12-22,0.0,21.3,27.1,16.9
2017-12-23,0.0,21.3,27.3,17.0
2017-12-24,0.0,20.6,27.5,15.4
2017-12-25,0.0,20.3,25.7,15.4
2017-12-26,0.0,21.2,27.7,16.2
2017-12-27,0.0,20.2,26.6,15.6
2017-12-28,0.0,19.6,25.8,15.5
2017-12-29,0.0,19.4,25.5,14.5
2017-12-30,0.0,19.9,26.0,15.5
2017-12-31,0.0,20.7,26.5,16.7
2018-01-01,0.0,21.4,27.1,16.0
2018-01-02,0.0,21.9,27.9,16.7
2018-01-03,0.0,21.9,26.2,18.3
2018-01-04,0.0,21.3,26.6,17.4
2018-01-05,0.0,20.3,26.4,15.6
2018-01-06,0.0,19.9,26.0,14.9
2018-01-07,0.0,19.9,25.9,14.9
2018-01-08,0.0,19.5,25.7,14.1
2018-01-09,0.0,20.5,26.1,14.9
2018-01-10,0.1,21.3,25.4,18.2
2018-01-11,0.0,22.7,28.2,18.0
2018-01-12,0.0,22.9,28.3,19.0
2018-01-13,0.0,22.9,29.3,17.6
2018-01-14,0.0,22.1,29.2,15.7
2018-01-15,0.0,22.4,29.1,16.1
2018-01-16,0.0,22.1,28.2,16.2
2018-01-17,0.0,21.1,27.4,16.4
2018-01-18,0.0,20.7,27.4,15.1
2018-01-19,0.0,20.1,27.0,14.2
2018-01-20,0.0,19.9,26.8,14.0
2018-01-21,0.0,19.9,27.2,13.4
2018-01-22,0.0,20.1,26.7,13.9
2018-01-23,0.0,21.5,27.6,15.2
2018-01-24,0.0,22.2,27.6,17.3
2018-01-25,0.0,22.1,27.5,17.5
2018-01-26,0.0,21.3,27.4,16.0
2018-01-27,0.0,21.3,27.7,15.9
2018-01-28,0.0,21.1,27.5,15.6
2018-01-29,0.0,21.6,28.2,16.0
2018-01-30,0.0,21.2,27.5,15.7
2018-01-31,0.0,20.7,27.6,15.0
2018-02-01,0.0,21.0,28.8,14.2
2018-02-02,0.0,21.2,28.5,14.6
2018-02-03,0.0,20.8,27.4,14.5
2018-02-04,0.0,20.4,27.5,14.1
2018-02-05,0.0,20.6,27.7,13.7
2018-02-06,0.8,23.1,29.7,17.3
2018-02-07,21.6,22.9,28.1,19.8
2018-02-08,0.0,22.7,27.3,19.0
2018-02-09,4.9,23.3,29.0,19.4
2018-02-10,0.0,23.6,28.5,19.6
2018-02-11,0.0,22.9,28.1,18.2
2018-02-12,0.0,22.4,27.4,18.2
2018-02-13,0.0,22.4,27.7,18.2
2018-02-14,0.0,22.3,27.8,17.7
2018-02-15,0.0,22.5,28.5,17.5
2018-02-16,0.0,22.3,28.3,17.0
2018-02-17,0.0,22.2,28.7,15.9
2018-02-18,0.0,22.8,29.4,16.8
2018-02-19,0.0,22.5,29.0,16.2
2018-02-20,0.0,22.9,29.5,16.9
2018-02-21,0.0,23.0,29.3,17.2
2018-02-22,0.0,23.3,29.8,16.8
2018-02-23,0.0,23.1,29.5,17.3
2018-02-24,0.0,22.3,29.1,15.8
2018-02-25,0.0,23.2,29.3,17.3
2018-02-26,0.0,23.5,29.8,17.0
2018-02-27,0.0,24.2,30.5,17.7
2018-02-28,0.0,23.7,30.6,16.1
2018-03-01,0.0,24.1,30.8,17.1
2018-03-02,0.0,24.5,31.1,17.4
2018-03-03,0.0,24.7,31.9,17.5
2018-03-04,0.0,24.6,31.7,17.2
2018-03-05,0.0,24.8,32.0,18.2
2018-03-06,0.0,24.5,32.2,17.1
2018-03-07,0.0,24.2,31.6,16.7
2018-03-08,0.0,24.6,31.6,17.9
2018-03-09,0.0,24.9,31.9,17.2
2018-03-10,0.0,24.8,31.0,18.2
2018-03-11,0.0,25.3,31.8,19.0
2018-03-12,0.0,25.3,31.5,18.8
2018-03-13,0.0,25.0,30.7,19.7
2018-03-14,0.0,26.0,31.5,22.3
2018-03-15,0.6,25.9,31.8,22.1
2018-03-16,32.3,24.2,30.9,20.8
2018-03-17,9.3,23.3,28.4,19.7
2018-03-18,1.0,24.3,29.1,20.7
2018-03-19,0.0,24.5,30.3,19.2
2018-03-20,0.0,25.1,31.4,19.5
2018-03-21,0.0,26.0,31.7,19.8
2018-03-22,0.0,26.1,31.4,21.6
2018-03-23,0.0,26.4,32.2,21.1
2018-03-24,0.0,26.7,30.9,22.6
2018-03-25,0.0,26.9,32.1,22.3
2018-03-26,0.0,26.2,32.1,20.6
2018-03-27,0.0,26.5,33.0,21.1
2018-03-28,0.0,27.0,33.2,21.4
2018-03-29,0.0,26.9,31.9,22.7
2018-03-30,1.5,26.0,31.6,23.0
2018-03-31,5.9,25.1,30.9,20.9
2018-04-01,0.0,25.8,31.0,20.6
2018-04-02,0.9,24.9,30.5,21.7
2018-04-03,0.0,25.3,31.2,20.4
2018-04-04,0.0,26.1,31.7,20.7
2018-04-05,0.0,26.6,32.5,20.3
2018-04-06,0.0,26.6,32.3,20.4
2018-04-07,0.0,27.0,32.4,21.5
2018-04-08,0.0,26.3,32.3,20.4
2018-04-09,0.0,26.2,31.8,20.2
2018-04-10,0.0,26.5,32.7,20.2
2018-04-11,0.0,26.9,33.2,21.4
2018-04-12,0.0,27.3,32.5,22.0
2018-04-13,0.0,27.5,32.7,21.9
2018-04-14,0.0,28.1,34.5,22.8
2018-04-15,0.0,28.0,33.5,24.0
2018-04-16,2.5,27.8,33.3,23.9
2018-04-17,0.0,28.3,33.8,23.3
2018-04-18,0.0,28.9,34.6,23.5
2018-04-19,3.2,27.7,33.2,24.1
2018-04-20,1.7,26.1,32.2,22.6
2018-04-21,0.4,27.7,32.9,22.2
2018-04-22,1.3,27.1,32.5,23.6
2018-04-23,0.0,27.1,33.0,21.6
2018-04-24,0.9,26.8,32.3,23.4
2018-04-25,0.2,26.8,31.8,22.3
2018-04-26,0.5,27.3,32.4,23.4
2018-04-27,0.0,28.2,33.6,22.8
2018-04-28,0.0,27.6,33.4,22.5
2018-04-29,0.0,27.9,33.0,22.0
2018-04-30,2.1,27.2,34.2,23.5
2018-05-01,0.0,27.0,31.9,22.1
2018-05-02,2.2,27.0,33.7,23.5
2018-05-03,10.8,26.2,32.5,20.8
2018-05-04,0.1,25.2,30.8,19.9
2018-05-05,0.0,27.3,32.7,22.3
2018-05-06,0.0,27.0,32.0,22.5
2018-05-07,0.2,27.2,31.7,23.0
2018-05-08,10.5,25.9,32.5,21.7
2018-05-09,6.7,25.0,29.5,21.2
2018-05-10,19.5,25.4,31.3,21.3
2018-05-11,13.2,24.7,31.1,20.9
2018-05-12,15.4,25.3,30.5,21.3
2018-05-13,8.3,24.7,30.4,21.0
2018-05-14,20.3,24.3,29.5,20.7
2018-05-15,1.1,24.4,28.7,21.4
2018-05-16,1.3,25.5,30.3,21.3
2018-05-17,0.0,26.2,30.8,21.7
2018-05-18,16.6,25.1,30.0,22.1
2018-05-19,15.8,25.0,30.2,21.3
2018-05-20,18.1,24.1,28.7,19.8
2018-05-21,22.2,24.8,30.4,21.3
2018-05-22,3.8,24.9,30.0,20.4
2018-05-23,9.1,25.1,29.7,22.0
2018-05-24,11.4,25.2,30.7,20.7
2018-05-25,35.0,24.3,28.3,21.5
2018-05-26,4.7,24.7,29.3,21.3
2018-05-27,3.0,25.7,30.6,22.4
2018-05-28,8.8,25.8,30.3,22.0
2018-05-29,2.2,24.9,28.7,21.8
2018-05-30,0.6,24.7,28.3,21.8
2018-05-31,1.0,25.3,29.9,21.7
2018-06-01,5.5,25.2,29.2,22.3
2018-06-02,26.0,24.1,29.1,20.8
2018-06-03,4.2,24.2,29.6,21.5
2018-06-04,1.8,23.8,28.0,20.7
2018-06-05,6.9,24.7,29.9,21.3
2018-06-06,0.5,25.2,29.7,21.4
2018-06-07,7.5,24.0,28.1,21.7
2018-06-08,1.5,23.6,25.8,21.6
2018-06-09,4.0,22.9,24.4,21.6
2018-06-10,4.0,23.8,26.8,21.4
2018-06-11,1.6,24.5,26.9,21.9
2018-06-12,1.3,24.7,28.2,22.4
2018-06-13,1.5,24.4,27.9,22.4
2018-06-14,12.6,23.4,26.9,21.9
2018-06-15,4.7,24.3,29.2,21.3
2018-06-16,1.6,24.4,29.2,20.5
2018-06-17,1.2,23.8,28.0,20.6
2018-06-18,0.5,24.4,28.4,21.0
2018-06-19,0.7,23.9,27.7,21.1
2018-06-20,12.5,23.0,25.9,20.7
2018-06-21,4.4,23.3,27.0,21.1
2018-06-22,0.3,23.1,26.5,20.4
2018-06-23,7.6,23.3,27.0,20.7
2018-06-24,1.8,23.6,27.7,20.6
2018-06-25,4.4,23.6,28.1,20.9
2018-06-26,2.9,23.1,26.4,20.6
2018-06-27,7.5,23.0,26.5,21.2
2018-06-28,10.9,23.0,25.8,20.8
2018-06-29,9.4,23.2,28.0,20.3
2018-06-30,6.7,23.8,28.7,20.3
2018-07-01,3.8,23.6,27.8,20.6
2018-07-02,7.9,23.9,28.8,20.8
2018-07-03,0.4,23.8,27.3,20.3
2018-07-04,0.0,23.9,27.3,20.4
2018-07-05,0.0,24.2,28.4,19.9
2018-07-06,3.2,22.8,24.8,20.2
2018-07-07,6.4,22.6,24.7,21.3
2018-07-08,4.1,22.9,25.9,21.2
2018-07-09,2.0,23.2,26.6,21.2
2018-07-10,7.6,22.6,25.6,20.9
2018-07-11,7.8,22.2,25.5,20.6
2018-07-12,2.3,22.6,26.2,20.3
2018-07-13,14.1,22.5,25.1,20.5
2018-07-14,1.6,23.3,26.4,21.0
2018-07-15,0.6,23.8,26.6,21.9
2018-07-16,2.5,23.1,25.0,21.5
2018-07-17,0.3,23.3,26.2,20.8
2018-07-18,1.6,23.5,26.6,20.9
2018-07-19,2.0,23.2,26.4,21.3
2018-07-20,5.6,22.8,25.5,20.9
2018-07-21,2.8,23.1,26.5,21.0
2018-07-22,0.6,23.4,26.6,21.1
2018-07-23,1.1,23.3,26.0,21.5
2018-07-24,4.4,23.0,26.4,21.1
2018-07-25,0.9,23.3,27.1,21.1
2018-07-26,1.0,23.5,26.4,21.1
2018-07-27,4.8,23.2,26.7,21.1
2018-07-28,0.9,23.5,26.5,20.5
2018-07-29,0.2,23.9,27.2,21.1
2018-07-30,4.3,23.5,27.1,21.0
2018-07-31,1.1,23.1,26.7,20.6
2018-08-01,1.4,22.7,26.3,20.4
2018-08-02,0.1,23.5,27.1,20.6
2018-08-03,0.7,23.4,27.3,20.6
2018-08-04,0.6,23.2,26.2,19.7
2018-08-05,0.2,23.2,26.6,20.1
2018-08-06,0.7,23.2,26.1,20.6
2018-08-07,1.6,22.5,24.7,20.3
2018-08-08,2.4,22.8,25.4,20.9
2018-08-09,1.7,23.4,27.3,20.9
2018-08-10,4.1,22.6,25.6,20.8
2018-08-11,4.2,21.7,24.4,20.2
2018-08-12,11.1,21.7,23.8,20.4
2018-08-13,11.6,21.2,23.4,19.8
2018-08-14,17.6,22.0,25.1,20.2
2018-08-15,14.0,22.4,24.9,20.6
2018-08-16,2.7,22.7,25.9,20.6
2018-08-17,0.4,23.5,27.0,21.0
2018-08-18,1.0,23.7,27.3,21.3
2018-08-19,1.1,23.2,26.1,21.3
2018-08-20,0.2,23.3,26.5,20.9
2018-08-21,0.1,23.6,27.6,21.1
2018-08-22,0.1,23.4,26.9,20.8
2018-08-23,1.0,23.1,27.5,20.4
2018-08-24,0.7,22.7,26.7,20.3
2018-08-25,0.0,23.2,27.2,19.8
2018-08-26,2.8,22.7,27.5,19.8
2018-08-27,3.9,22.0,25.5,19.3
2018-08-28,3.0,22.8,27.5,20.3
2018-08-29,5.3,22.6,27.4,19.9
2018-08-30,6.1,23.0,27.0,20.4
2018-08-31,9.5,22.8,27.6,19.9
2018-09-01,0.0,23.4,27.7,20.1
2018-09-02,0.1,23.2,27.1,20.1
2018-09-03,0.0,23.5,28.3,19.6
2018-09-04,0.0,23.6,28.4,19.5
2018-09-05,0.0,23.6,27.3,19.8
2018-09-06,0.2,23.3,27.0,19.6
2018-09-07,0.1,23.1,26.5,19.7
2018-09-08,0.0,23.4,27.1,19.6
2018-09-09,0.1,23.9,28.3,19.4
2018-09-10,0.2,23.7,27.0,20.5
2018-09-11,5.5,24.5,29.3,20.9
2018-09-12,2.6,24.1,28.5,20.2
2018-09-13,0.5,24.0,27.7,21.2
2018-09-14,1.1,24.1,28.7,20.8
2018-09-15,0.6,24.0,28.7,20.4
2018-09-16,0.5,23.7,29.1,20.8
2018-09-17,1.7,23.2,27.8,20.7
2018-09-18,0.0,23.7,28.1,20.0
2018-09-19,0.0,23.5,27.4,20.0
2018-09-20,0.1,23.4,26.8,19.6
2018-09-21,2.1,23.3,26.6,20.6
2018-09-22,0.0,23.5,28.9,17.8
2018-09-23,5.8,24.1,28.8,20.9
2018-09-24,15.6,23.9,28.6,20.7
2018-09-25,7.5,23.8,29.2,20.2
2018-09-26,6.5,24.2,29.2,20.8
2018-09-27,6.0,23.8,29.2,20.4
2018-09-28,17.1,24.1,28.3,21.0
2018-09-29,0.9,24.7,29.4,21.2
2018-09-30,0.4,25.1,30.4,21.8
2018-10-01,0.1,24.8,29.9,20.6
2018-10-02,0.1,24.6,28.9,21.0
2018-10-03,0.2,24.2,29.0,21.0
2018-10-04,9.8,22.6,25.8,20.9
2018-10-05,7.0,22.9,26.7,20.5
2018-10-06,3.4,23.1,25.9,20.7
2018-10-07,0.0,24.0,28.5,20.4
2018-10-08,2.9,23.8,28.3,20.2
2018-10-09,1.5,24.0,29.0,20.6
2018-10-10,0.0,23.6,28.5,19.4
2018-10-11,0.0,23.7,29.1,19.0
2018-10-12,0.0,24.0,29.4,19.5
2018-10-13,0.0,24.2,29.8,19.7
2018-10-14,4.1,23.6,29.3,20.1
2018-10-15,22.0,23.4,27.7,20.5
2018-10-16,17.7,23.5,28.5,21.0
2018-10-17,8.9,23.1,27.7,20.0
2018-10-18,14.1,23.1,27.9,20.0
2018-10-19,5.7,23.3,27.8,20.4
2018-10-20,0.0,23.2,28.1,19.8
2018-10-21,0.7,22.6,26.5,18.6
2018-10-22,0.0,22.9,27.9,18.2
2018-10-23,0.0,22.7,28.6,17.1
2018-10-24,0.0,23.0,29.2,17.0
2018-10-25,0.0,23.2,29.0,17.6
2018-10-26,0.0,23.1,28.5,18.1
2018-10-27,0.0,22.6,28.2,18.0
2018-10-28,0.0,22.0,28.6,16.5
2018-10-29,0.0,21.5,27.7,16.0
2018-10-30,0.0,22.1,28.4,15.8
2018-10-31,0.0,23.5,29.5,17.5
2018-11-01,7.5,23.4,28.2,19.6
2018-11-02,4.7,22.1,25.4,19.9
2018-11-03,3.0,23.2,27.2,20.6
2018-11-04,0.2,23.5,27.6,20.0
2018-11-05,0.0,23.6,28.8,20.1
2018-11-06,0.0,23.5,28.5,19.4
2018-11-07,0.0,22.9,28.8,18.5
2018-11-08,0.0,22.0,28.9,15.8
2018-11-09,0.0,23.2,30.0,18.1
2018-11-10,0.0,22.9,29.1,17.4
2018-11-11,0.0,22.6,29.2,17.0
2018-11-12,0.0,22.1,28.9,16.9
2018-11-13,0.0,22.0,29.0,15.1
2018-11-14,0.0,21.9,29.1,15.1
2018-11-15,0.0,22.2,27.7,15.8
2018-11-16,0.1,22.8,26.7,20.4
2018-11-17,0.0,24.0,29.7,19.0
2018-11-18,6.1,24.2,29.7,20.6
2018-11-19,0.4,24.1,29.3,20.1
2018-11-20,0.0,24.2,29.8,20.0
2018-11-21,1.5,22.1,27.0,19.0
2018-11-22,29.6,20.9,23.0,19.8
2018-11-23,9.0,21.8,25.1,20.1
2018-11-24,0.0,22.9,27.7,20.0
2018-11-25,0.0,22.7,27.8,18.9
2018-11-26,0.0,21.9,27.5,18.1
2018-11-27,0.0,20.6,26.4,17.0
2018-11-28,0.0,20.7,26.7,15.6
2018-11-29,0.0,21.7,25.5,17.6
2018-11-30,0.3,22.5,28.2,18.8
2018-12-01,0.0,21.9,27.5,17.8
2018-12-02,0.0,21.3,27.6,15.8
2018-12-03,0.0,22.2,27.6,18.2
2018-12-04,6.3,21.7,25.7,18.0
2018-12-05,0.0,23.4,28.2,20.2
2018-12-06,0.3,23.5,28.2,20.1
2018-12-07,0.0,23.0,28.6,19.5
2018-12-08,0.0,22.8,28.3,19.0
2018-12-09,0.0,22.8,28.7,18.3
2018-12-10,0.0,22.7,28.2,18.7
2018-12-11,0.0,22.7,27.7,17.7
2018-12-12,0.0,23.2,28.1,19.4
2018-12-13,0.0,22.4,27.3,18.6
2018-12-14,0.0,22.9,28.4,18.7
2018-12-15,0.0,21.9,27.1,17.7
2018-12-16,0.0,20.7,25.0,16.7
2018-12-17,0.0,20.1,25.9,15.3
2018-12-18,0.0,20.4,26.2,14.9
2018-12-19,0.0,20.5,25.5,16.0
2018-12-20,0.0,21.4,26.7,16.7
2018-12-21,0.0,22.0,26.9,17.5
2018-12-22,0.0,22.6,28.8,17.9
2018-12-23,0.1,23.3,28.2,20.0
2018-12-24,0.0,23.3,28.6,18.9
2018-12-25,0.0,22.9,28.8,18.2
2018-12-26,0.0,23.2,29.5,17.7
2018-12-27,0.0,23.2,28.3,18.6
2018-12-28,0.2,22.9,28.2,18.6
2018-12-29,0.5,21.9,25.5,19.3
2018-12-30,0.0,21.4,26.6,17.9
2018-12-31,0.0,20.6,26.0,16.4
2019-01-01,0.0,19.7,26.7,14.4
2019-01-02,0.0,19.4,26.8,13.1
2019-01-03,0.0,19.9,27.9,12.9
2019-01-04,0.0,20.1,27.8,13.3
2019-01-05,0.0,19.8,27.6,13.0
2019-01-06,0.0,20.2,27.4,14.5
2019-01-07,0.0,20.2,27.6,14.6
2019-01-08,0.0,20.6,27.6,14.4
2019-01-09,0.0,20.6,28.7,13.8
2019-01-10,0.0,20.5,27.8,13.9
2019-01-11,0.0,20.8,28.3,15.0
2019-01-12,0.0,20.8,27.5,15.6
2019-01-13,0.0,20.9,27.9,15.1
2019-01-14,0.0,20.7,28.0,15.0
2019-01-15,0.0,20.3,27.4,14.0
2019-01-16,0.0,20.4,27.4,14.5
2019-01-17,0.0,20.9,27.7,15.0
2019-01-18,0.0,21.4,27.8,16.2
2019-01-19,0.0,21.1,28.8,14.8
2019-01-20,0.0,20.6,27.4,14.5
2019-01-21,0.0,20.3,27.7,14.6
2019-01-22,0.0,20.4,27.7,13.9
2019-01-23,0.0,21.7,28.0,16.1
2019-01-24,0.0,22.3,28.4,17.3
2019-01-25,0.0,22.2,28.0,17.3
2019-01-26,0.0,22.7,27.6,18.6
2019-01-27,1.2,22.3,26.6,19.0
2019-01-28,2.2,21.6,25.6,18.9
2019-01-29,0.1,21.3,26.2,17.8
2019-01-30,0.0,21.3,27.7,16.7
2019-01-31,0.0,21.3,26.6,17.0
2019-02-01,0.0,21.4,26.8,16.7
2019-02-02,0.0,21.8,27.1,17.2
2019-02-03,0.0,22.1,27.7,17.0
2019-02-04,0.0,22.8,28.7,16.8
2019-02-05,0.0,23.2,28.2,18.7
2019-02-06,0.0,23.5,29.2,18.4
2019-02-07,0.0,24.0,29.4,18.8
2019-02-08,0.0,24.7,29.8,19.2
2019-02-09,4.4,24.0,29.5,20.7
2019-02-10,0.5,23.9,28.5,20.2
2019-02-11,0.1,23.6,28.2,20.3
2019-02-12,0.0,22.8,28.4,17.8
2019-02-13,0.0,22.8,28.7,17.4
2019-02-14,0.0,23.7,29.7,16.9
2019-02-15,0.0,24.1,29.8,18.9
2019-02-16,0.0,24.6,30.2,19.7
2019-02-17,0.0,25.5,30.5,20.7
2019-02-18,0.0,24.8,31.3,18.5
2019-02-19,0.0,25.7,30.9,21.0
2019-02-20,0.0,25.1,31.4,20.4
2019-02-21,0.0,24.3,30.6,18.1
2019-02-22,0.0,24.0,30.9,17.4
2019-02-23,0.0,24.6,32.4,16.5
2019-02-24,0.0,25.0,32.4,16.8
2019-02-25,0.0,25.3,33.0,17.5
2019-02-26,0.0,25.4,32.2,18.9
2019-02-27,0.0,25.6,31.4,20.5
2019-02-28,0.0,25.6,31.4,20.5
2019-03-01,0.0,26.0,32.3,20.3
2019-03-02,0.0,25.9,30.8,21.1
2019-03-03,0.0,25.5,31.0,20.2
2019-03-04,0.0,26.3,31.3,20.6
2019-03-05,0.0,26.9,32.0,22.5
2019-03-06,0.0,27.5,33.1,22.3
2019-03-07,0.0,27.5,34.0,21.6
2019-03-08,0.0,26.7,33.7,20.5
2019-03-09,0.0,26.3,31.9,21.7
2019-03-10,0.0,27.3,32.6,22.6
2019-03-11,0.0,27.4,32.8,22.7
2019-03-12,0.0,26.9,32.5,21.1
2019-03-13,0.0,26.6,32.8,20.4
2019-03-14,0.0,26.9,33.0,20.5
2019-03-15,0.0,26.9,32.9,21.1
2019-03-16,0.0,26.1,32.7,19.8
2019-03-17,0.0,25.4,32.0,18.6
2019-03-18,0.0,26.2,33.7,19.6
2019-03-19,0.0,26.9,32.9,20.4
2019-03-20,0.0,27.1,32.1,21.8
2019-03-21,0.0,27.4,33.3,21.7
2019-03-22,0.0,27.5,34.1,21.4
2019-03-23,0.0,28.1,33.4,22.8
2019-03-24,0.0,28.3,33.8,23.3
2019-03-25,0.0,28.2,34.0,22.5
2019-03-26,0.0,27.8,34.1,21.6
2019-03-27,0.0,27.6,34.1,21.6
2019-03-28,0.0,27.9,34.7,20.8
2019-03-29,0.0,28.2,34.0,22.3
2019-03-30,0.0,28.5,34.4,22.9
2019-03-31,0.0,27.9,34.3,22.0
2019-04-01,0.0,28.3,34.2,22.0
2019-04-02,0.0,27.9,33.6,23.1
2019-04-03,0.0,28.4,34.2,22.5
2019-04-04,0.0,28.0,34.8,21.7
2019-04-05,0.0,27.9,33.7,21.5
2019-04-06,0.0,28.6,34.6,22.3
2019-04-07,0.0,28.6,34.4,22.6
2019-04-08,0.0,28.3,34.2,23.2
2019-04-09,0.8,27.5,33.2,23.1
2019-04-10,0.0,28.3,34.5,22.1
2019-04-11,0.0,28.5,34.2,23.4
2019-04-12,0.0,29.1,35.1,23.0
2019-04-13,0.0,28.9,34.5,23.5
2019-04-14,0.0,29.2,35.2,23.6
2019-04-15,0.0,28.8,34.6,23.1
2019-04-16,0.0,28.9,34.8,22.4
2019-04-17,2.4,27.7,33.8,24.3
2019-04-18,6.9,26.8,33.5,22.0
2019-04-19,1.9,26.8,32.4,21.7
2019-04-20,6.1,26.4,33.0,22.5
2019-04-21,0.9,26.5,32.1,21.2
2019-04-22,0.0,27.6,33.1,22.8
2019-04-23,0.1,26.8,33.5,21.4
2019-04-24,0.0,28.0,33.2,22.4
2019-04-25,0.0,28.4,34.6,22.3
2019-04-26,0.0,28.9,34.8,23.4
2019-04-27,0.0,29.2,34.9,23.2
2019-04-28,0.0,28.1,33.8,22.9
2019-04-29,0.0,28.3,33.8,23.4
2019-04-30,9.0,26.7,33.4,22.1
2019-05-01,0.0,26.3,31.6,21.5
2019-05-02,0.0,27.3,33.2,22.0
2019-05-03,0.0,27.0,32.3,21.3
2019-05-04,0.0,27.0,32.8,21.7
2019-05-05,0.0,27.8,33.7,22.7
2019-05-06,0.0,28.4,34.0,23.3
2019-05-07,10.8,26.8,33.1,22.9
2019-05-08,1.3,26.1,31.6,22.2
2019-05-09,0.2,26.9,32.8,21.9
2019-05-10,0.0,27.9,33.4,22.4
2019-05-11,0.7,27.3,33.5,24.1
2019-05-12,7.9,26.9,33.9,23.5
2019-05-13,2.1,26.2,31.9,23.2
2019-05-14,0.0,27.2,33.4,22.3
2019-05-15,0.2,26.7,33.0,22.6
2019-05-16,1.1,27.0,33.3,21.4
2019-05-17,2.1,26.3,32.7,22.7
2019-05-18,0.3,27.3,33.0,22.1
2019-05-19,0.2,27.9,33.3,23.4
2019-05-20,0.0,27.9,33.0,23.8
2019-05-21,0.0,28.1,33.8,23.6
2019-05-22,3.1,27.1,33.2,23.2
2019-05-23,14.9,26.6,33.1,22.7
2019-05-24,5.9,26.5,32.4,22.5
2019-05-25,19.9,25.9,31.5,21.4
2019-05-26,12.0,26.3,32.4,22.0
2019-05-27,2.5,26.4,32.1,21.9
2019-05-28,3.7,27.1,31.9,23.3
2019-05-29,3.1,26.6,32.4,22.3
2019-05-30,25.6,26.2,31.6,22.7
2019-05-31,1.5,26.0,32.2,22.2
2019-06-01,4.0,26.3,31.3,22.3
2019-06-02,23.7,25.9,31.1,22.1
2019-06-03,8.6,24.3,29.0,21.4
2019-06-04,0.6,25.9,30.7,22.0
2019-06-05,25.5,25.7,31.1,22.3
2019-06-06,10.6,26.0,31.4,21.5
2019-06-07,20.1,25.7,30.8,22.1
2019-06-08,11.1,26.0,31.0,22.0
2019-06-09,4.2,26.1,31.9,22.3
2019-06-10,0.7,25.2,28.7,21.7
2019-06-11,0.0,25.2,29.0,22.0
2019-06-12,0.4,24.6,27.5,22.6
2019-06-13,2.2,24.6,28.2,22.3
2019-06-14,5.2,24.9,29.4,22.0
2019-06-15,0.0,25.8,30.2,21.5
2019-06-16,0.1,26.2,31.0,21.9
2019-06-17,0.0,25.8,29.6,21.7
2019-06-18,0.0,25.6,30.2,22.2
2019-06-19,2.6,25.6,30.2,21.6
2019-06-20,6.8,25.4,29.2,22.3
2019-06-21,0.5,24.4,27.8,21.0
2019-06-22,2.2,24.3,29.1,21.7
2019-06-23,1.3,24.4,27.4,21.8
2019-06-24,5.7,24.5,29.6,21.6
2019-06-25,5.0,25.0,29.2,21.5
2019-06-26,1.9,24.7,28.9,22.1
2019-06-27,0.6,24.7,29.8,21.7
2019-06-28,0.0,25.2,30.0,22.0
2019-06-29,0.0,25.3,28.9,21.8
2019-06-30,0.1,24.5,27.7,22.3
2019-07-01,0.3,25.1,29.8,21.6
2019-07-02,0.6,25.4,29.8,22.0
2019-07-03,0.0,25.2,29.0,22.1
2019-07-04,5.7,25.0,28.7,22.4
2019-07-05,0.7,24.6,27.9,22.6
2019-07-06,0.1,24.6,27.8,22.2
2019-07-07,0.0,24.7,28.4,22.2
2019-07-08,0.4,24.6,28.8,21.7
2019-07-09,1.6,24.1,29.5,21.2
2019-07-10,18.6,23.1,26.4,20.8
2019-07-11,5.9,23.6,27.8,20.2
2019-07-12,2.2,24.4,29.5,20.3
2019-07-13,8.5,24.2,28.8,20.4
2019-07-14,6.0,24.3,28.7,20.8
2019-07-15,9.0,24.4,29.7,21.3
2019-07-16,1.9,24.3,28.8,20.9
2019-07-17,5.8,24.6,28.3,21.5
2019-07-18,13.0,24.6,28.4,21.9
2019-07-19,9.2,23.7,28.7,21.8
2019-07-20,1.5,24.0,27.3,21.3
2019-07-21,10.7,23.8,28.1,21.5
2019-07-22,22.4,22.9,25.3,20.9
2019-07-23,6.5,22.4,25.5,19.6
2019-07-24,6.0,23.5,28.2,20.2
2019-07-25,4.9,23.6,27.7,21.0
2019-07-26,6.7,22.7,25.8,21.0
2019-07-27,0.5,23.6,26.9,20.9
2019-07-28,1.4,23.7,26.7,21.0
2019-07-29,0.4,23.8,27.6,21.6
2019-07-30,0.0,23.5,26.5,20.7
2019-07-31,0.5,24.5,28.9,20.5
2019-08-01,0.0,24.4,28.6,21.1
2019-08-02,0.1,23.6,26.8,20.7
2019-08-03,0.1,24.1,27.1,21.7
2019-08-04,0.1,24.1,27.0,21.5
2019-08-05,7.6,23.0,26.9,21.1
2019-08-06,4.3,22.3,25.0,20.6
2019-08-07,3.8,22.6,25.5,20.9
2019-08-08,9.4,22.7,25.9,21.6
2019-08-09,2.2,22.8,26.8,21.2
2019-08-10,6.2,22.7,25.9,21.3
2019-08-11,0.1,23.7,27.8,20.9
2019-08-12,5.0,23.8,28.1,21.2
2019-08-13,9.1,23.4,28.1,21.0
2019-08-14,1.5,23.3,27.1,20.9
2019-08-15,8.6,23.6,27.2,20.8
2019-08-16,8.0,23.5,27.6,21.2
2019-08-17,12.9,22.2,25.0,20.5
2019-08-18,17.8,22.2,24.5,21.2
2019-08-19,9.3,23.5,28.4,20.6
2019-08-20,1.4,23.3,26.6,20.8
2019-08-21,3.8,23.2,27.3,20.5
2019-08-22,6.1,23.0,27.0,20.5
2019-08-23,3.2,23.7,28.6,20.4
2019-08-24,2.7,23.3,28.0,20.4
2019-08-25,0.2,23.7,28.3,20.3
2019-08-26,0.0,23.6,27.3,20.9
2019-08-27,3.9,23.9,27.9,20.7
2019-08-28,0.8,24.0,28.7,20.6
2019-08-29,5.6,24.0,28.5,20.9
2019-08-30,3.9,24.0,28.5,21.1
2019-08-31,0.5,23.4,26.9,20.9
2019-09-01,4.8,22.9,25.7,21.0
2019-09-02,6.4,22.8,27.2,21.1
2019-09-03,3.8,22.5,26.1,20.7
2019-09-04,2.3,22.4,26.6,20.8
2019-09-05,2.1,23.1,26.7,21.1
2019-09-06,0.2,23.4,27.0,21.3
2019-09-07,0.7,23.5,27.7,21.2
2019-09-08,1.4,23.6,26.7,21.5
2019-09-09,1.0,24.1,26.8,21.7
2019-09-10,3.1,23.9,27.1,21.4
2019-09-11,3.8,23.5,27.8,20.9
2019-09-12,3.0,23.3,27.0,20.7
2019-09-13,1.2,23.9,28.4,20.5
2019-09-14,1.8,24.1,28.5,20.6
2019-09-15,7.4,23.8,27.7,20.7
2019-09-16,18.1,22.8,27.1,20.8
2019-09-17,5.7,22.8,26.0,20.3
2019-09-18,21.5,23.3,26.9,21.2
2019-09-19,5.4,23.3,27.0,21.2
2019-09-20,1.7,24.0,28.1,20.8
2019-09-21,0.0,24.6,29.0,20.6
2019-09-22,15.1,23.7,27.7,21.5
2019-09-23,20.9,24.0,28.0,21.4
2019-09-24,15.3,23.6,28.6,21.0
2019-09-25,10.0,23.2,26.9,21.0
2019-09-26,1.9,23.6,28.2,20.3
2019-09-27,4.4,24.1,28.8,21.2
2019-09-28,0.1,24.4,28.5,20.3
2019-09-29,0.0,24.7,29.1,21.1
2019-09-30,2.4,24.5,28.7,21.5
2019-10-01,9.5,24.0,28.5,20.8
2019-10-02,8.9,24.2,29.3,20.0
2019-10-03,17.4,24.1,29.3,20.9
2019-10-04,12.5,23.5,28.3,20.1
2019-10-05,13.5,23.6,28.3,20.1
2019-10-06,3.3,24.0,27.9,21.1
2019-10-07,13.9,23.7,28.2,21.0
2019-10-08,10.3,23.6,28.7,20.4
2019-10-09,10.0,23.8,29.1,20.3
2019-10-10,2.2,24.3,29.0,20.8
2019-10-11,3.3,24.5,28.8,21.2
2019-10-12,4.4,24.6,29.0,21.2
2019-10-13,5.8,24.8,29.1,21.6
2019-10-14,0.4,25.1,29.3,21.5
2019-10-15,6.9,24.1,27.4,21.4
2019-10-16,9.1,23.4,25.7,20.9
2019-10-17,6.9,22.7,26.4,20.7
2019-10-18,2.1,23.2,28.1,20.3
2019-10-19,1.2,23.4,27.7,20.2
2019-10-20,13.8,23.3,27.1,20.7
2019-10-21,19.8,22.7,25.7,20.7
2019-10-22,10.0,21.9,24.1,20.4
2019-10-23,5.0,22.3,24.7,20.0
2019-10-24,12.5,22.6,26.2,20.0
2019-10-25,2.8,22.2,25.9,20.1
2019-10-26,4.9,22.2,26.1,19.3
2019-10-27,3.5,23.0,27.2,19.5
2019-10-28,1.2,23.5,27.6,20.3
2019-10-29,1.9,22.4,25.5,20.2
2019-10-30,9.2,21.7,24.3,20.0
2019-10-31,5.1,22.4,25.4,19.8
2019-11-01,1.9,23.3,28.4,18.6
2019-11-02,0.3,23.7,28.3,20.2
2019-11-03,0.0,24.0,28.9,20.2
2019-11-04,0.0,23.5,29.1,18.5
2019-11-05,0.4,23.6,28.7,18.5
2019-11-06,1.5,23.9,29.0,19.4
2019-11-07,1.1,23.8,29.0,20.5
2019-11-08,1.7,23.7,28.2,20.5
2019-11-09,2.3,24.1,28.5,20.8
2019-11-10,0.3,24.0,28.7,21.3
2019-11-11,0.7,23.4,27.8,20.0
2019-11-12,0.0,22.8,28.1,18.8
2019-11-13,0.0,22.7,27.1,19.0
2019-11-14,1.5,21.9,25.8,18.6
2019-11-15,2.7,22.7,26.3,19.8
2019-11-16,0.2,23.5,27.8,20.5
2019-11-17,0.0,23.4,28.9,19.4
2019-11-18,0.8,23.5,28.2,20.4
2019-11-19,0.0,23.9,28.2,21.3
2019-11-20,4.1,22.9,26.9,20.6
2019-11-21,0.5,22.9,26.5,20.5
2019-11-22,0.1,22.4,25.7,19.6
2019-11-23,0.0,22.3,27.1,17.2
2019-11-24,0.0,22.1,27.8,18.4
2019-11-25,0.0,22.2,27.3,18.0
2019-11-26,0.0,21.8,27.1,17.2
2019-11-27,2.7,22.4,25.0,20.0
2019-11-28,0.5,22.7,26.4,20.2
2019-11-29,0.2,22.7,26.6,19.9
2019-11-30,4.6,21.8,25.2,19.4
2019-12-01,17.8,21.3,22.4,20.3
2019-12-02,1.1,21.6,24.2,20.2
2019-12-03,5.0,21.2,23.5,19.5
2019-12-04,0.4,21.4,25.7,18.2
2019-12-05,0.0,20.9,25.1,17.7
2019-12-06,0.0,20.9,25.2,17.8
2019-12-07,1.1,20.1,24.6,15.5
2019-12-08,0.8,21.1,25.0,18.4
2019-12-09,0.0,21.2,26.5,17.5
2019-12-10,0.0,21.4,26.3,18.0
2019-12-11,0.0,21.6,27.0,16.9
2019-12-12,0.0,21.5,27.3,17.1
2019-12-13,0.0,21.9,27.8,18.0
2019-12-14,3.6,21.0,23.0,19.4
2019-12-15,0.0,21.5,26.8,18.2
2019-12-16,0.0,21.6,26.2,18.3
2019-12-17,0.0,21.7,26.2,18.7
2019-12-18,0.0,21.0,26.4,16.5
2019-12-19,0.0,21.4,26.1,18.5
2019-12-20,0.0,20.9,26.2,16.9
2019-12-21,0.0,21.6,26.9,18.6
2019-12-22,0.0,21.9,26.7,18.5
2019-12-23,0.0,21.3,25.8,18.0
2019-12-24,0.0,22.0,26.8,18.2
2019-12-25,0.2,22.2,25.7,19.6
2019-12-26,0.0,22.6,26.8,19.5
2019-12-27,0.5,22.8,28.6,18.5
2019-12-28,0.0,21.9,27.1,17.8
2019-12-29,0.0,21.8,27.4,18.0
2019-12-30,0.0,21.7,27.2,17.7
2019-12-31,0.2,21.9,26.4,18.2
2020-01-01,1.0,22.1,25.9,19.1
2020-01-02,0.8,22.9,27.2,19.5
2020-01-03,0.0,23.6,28.9,19.8
2020-01-04,0.0,23.8,29.4,19.8
2020-01-05,0.0,24.0,29.3,19.9
2020-01-06,0.0,22.8,26.7,20.5
2020-01-07,0.0,22.7,27.2,19.6
2020-01-08,0.0,22.7,28.4,18.8
2020-01-09,0.0,23.0,28.6,18.3
2020-01-10,0.0,22.4,28.3,17.6
2020-01-11,0.0,21.5,27.7,16.7
2020-01-12,0.0,21.4,27.5,15.7
2020-01-13,0.0,22.3,27.8,17.9
2020-01-14,0.0,22.0,28.6,16.8
2020-01-15,0.0,21.0,28.0,15.6
2020-01-16,0.0,21.1,27.6,15.0
2020-01-17,0.0,21.9,28.3,16.0
2020-01-18,0.0,22.3,28.0,18.3
2020-01-19,0.0,23.7,28.6,20.0
2020-01-20,0.0,23.5,29.3,18.6
2020-01-21,0.0,22.7,29.3,17.4
2020-01-22,0.0,22.2,29.0,16.5
2020-01-23,0.0,22.8,28.7,18.3
2020-01-24,0.0,22.5,29.2,16.9
2020-01-25,0.0,21.9,29.0,15.8
2020-01-26,0.0,22.5,30.2,15.0
2020-01-27,0.0,23.3,30.4,16.5
2020-01-28,0.0,23.0,29.2,17.3
2020-01-29,0.0,23.9,30.0,18.4
2020-01-30,0.0,24.3,30.6,17.9
2020-01-31,0.0,24.4,30.1,18.8
2020-02-01,0.0,23.4,28.8,19.1
2020-02-02,0.0,22.6,28.1,18.2
2020-02-03,0.0,22.8,29.1,17.9
2020-02-04,0.0,22.2,28.3,16.7
2020-02-05,0.0,23.4,28.6,18.9
2020-02-06,0.0,23.4,28.8,17.9
2020-02-07,0.0,23.2,28.5,18.1
2020-02-08,0.0,23.5,28.9,19.2
2020-02-09,0.0,23.4,28.6,18.4
2020-02-10,0.0,23.3,29.0,18.6
2020-02-11,0.0,22.5,28.7,17.2
2020-02-12,0.0,23.2,28.7,18.4
2020-02-13,0.0,23.6,29.8,18.2
2020-02-14,0.0,23.5,29.3,17.4
2020-02-15,0.0,24.1,30.8,17.6
2020-02-16,0.0,24.0,30.4,18.1
2020-02-17,0.0,22.9,30.2,16.7
2020-02-18,0.0,23.1,30.0,16.8
2020-02-19,0.0,23.3,30.0,16.7
2020-02-20,0.0,23.2,30.1,16.9
2020-02-21,0.0,23.3,30.3,17.1
2020-02-22,0.0,23.6,30.1,17.7
2020-02-23,0.0,23.7,29.7,18.9
2020-02-24,0.0,23.7,29.3,19.4
2020-02-25,0.0,24.4,30.5,18.6
2020-02-26,0.0,24.9,30.3,19.2
2020-02-27,0.0,24.9,30.1,20.6
2020-02-28,0.0,24.4,29.7,19.5
2020-02-29,0.0,25.0,30.8,19.8
2020-03-01,0.0,25.0,31.0,19.9
2020-03-02,0.0,24.4,29.4,20.0
2020-03-03,0.0,25.3,30.7,20.1
2020-03-04,0.5,25.5,30.3,22.0
2020-03-05,0.2,25.5,30.2,21.9
2020-03-06,0.7,25.5,30.1,21.5
2020-03-07,0.8,25.6,30.7,22.2
2020-03-08,0.0,26.2,31.1,22.0
2020-03-09,0.1,25.7,30.4,20.8
2020-03-10,0.0,26.3,31.1,21.6
2020-03-11,0.0,26.5,32.0,22.0
2020-03-12,0.0,26.2,31.4,21.7
2020-03-13,0.0,26.2,31.8,20.8
2020-03-14,0.0,26.0,31.8,20.0
2020-03-15,0.0,26.1,32.3,20.3
2020-03-16,0.0,26.0,32.1,20.3
2020-03-17,0.0,26.2,32.3,20.6
2020-03-18,0.0,26.6,32.7,19.7
2020-03-19,0.0,26.9,32.8,21.0
2020-03-20,1.9,25.7,30.8,22.7
2020-03-21,0.0,26.7,32.9,21.4
2020-03-22,0.2,26.2,30.6,21.8
2020-03-23,5.9,25.4,30.7,22.7
2020-03-24,0.0,26.7,32.8,21.1
2020-03-25,0.0,26.2,32.0,20.3
2020-03-26,0.0,26.3,32.2,20.2
2020-03-27,0.0,25.9,32.4,19.7
2020-03-28,0.0,26.0,32.9,19.5
2020-03-29,0.0,26.6,33.5,19.7
2020-03-30,0.0,27.2,33.9,20.5
2020-03-31,0.0,27.1,33.2,20.3
2020-04-01,0.0,27.9,34.2,20.8
2020-04-02,0.0,28.2,34.2,21.6
2020-04-03,0.0,28.2,33.7,22.3
2020-04-04,0.0,27.8,34.1,21.7
2020-04-05,0.0,28.0,34.0,21.6
2020-04-06,3.1,27.1,32.8,23.1
2020-04-07,11.5,24.9,29.9,22.1
2020-04-08,10.9,25.2,31.4,21.5
2020-04-09,1.6,24.7,31.5,20.4
2020-04-10,0.3,25.1,30.3,19.9
2020-04-11,0.0,26.2,31.6,20.9
2020-04-12,0.0,26.7,32.7,20.8
2020-04-13,0.0,27.1,33.7,19.9
2020-04-14,0.0,27.0,33.9,19.4
2020-04-15,0.0,26.8,33.6,19.9
2020-04-16,0.0,27.6,33.7,21.7
2020-04-17,0.0,28.1,34.2,22.9
2020-04-18,0.0,28.0,33.7,22.9
2020-04-19,0.0,27.9,33.4,22.8
2020-04-20,0.0,27.8,33.5,22.6
2020-04-21,0.0,27.7,33.6,21.6
2020-04-22,0.0,28.8,34.0,23.1
2020-04-23,0.0,29.1,35.1,23.4
2020-04-24,8.6,27.1,33.4,24.4
2020-04-25,8.1,26.1,31.3,23.1
2020-04-26,1.7,25.8,29.4,22.6
2020-04-27,0.0,26.6,31.6,22.0
2020-04-28,0.0,26.8,32.7,22.0
2020-04-29,1.6,24.1,27.5,20.4
2020-04-30,0.0,26.4,31.9,21.0
2020-05-01,0.0,27.3,32.7,22.0
2020-05-02,0.0,27.4,32.3,22.7
2020-05-03,0.0,27.5,33.1,23.0
2020-05-04,0.0,28.0,32.9,23.8
2020-05-05,0.0,28.1,32.7,23.0
2020-05-06,0.0,27.7,32.5,23.5
2020-05-07,0.2,27.2,32.6,24.0
2020-05-08,0.0,27.4,32.0,23.0
2020-05-09,0.0,28.5,33.2,24.2
2020-05-10,0.0,28.4,33.7,23.6
2020-05-11,0.0,27.9,33.1,23.2
2020-05-12,0.0,27.4,33.1,22.2
2020-05-13,0.0,27.8,33.4,22.2
2020-05-14,0.0,28.5,33.6,22.9
2020-05-15,0.0,28.5,34.4,23.0
2020-05-16,0.2,28.0,33.2,24.4
2020-05-17,6.0,27.0,33.5,22.0
2020-05-18,5.9,25.1,30.3,20.9
2020-05-19,0.7,26.0,30.9,21.8
2020-05-20,0.2,27.0,32.6,22.3
2020-05-21,0.1,27.4,33.4,22.1
2020-05-22,0.0,27.8,33.4,22.9
2020-05-23,0.0,28.6,34.1,23.1
2020-05-24,0.1,27.8,33.6,23.3
2020-05-25,0.0,27.8,33.8,23.2
2020-05-26,0.9,27.3,33.1,23.3
2020-05-27,0.7,26.6,32.1,22.6
2020-05-28,0.1,26.8,33.2,21.8
2020-05-29,2.9,26.0,32.9,21.1
2020-05-30,18.1,25.0,31.0,21.3
2020-05-31,1.6,26.0,31.5,22.3
2020-06-01,11.0,24.9,30.1,22.2
2020-06-02,0.4,24.7,28.7,21.8
2020-06-03,0.7,25.2,29.4,21.8
2020-06-04,2.5,25.4,29.5,22.1
2020-06-05,3.4,25.5,30.7,21.7
2020-06-06,10.2,25.1,30.4,22.0
2020-06-07,2.8,24.9,30.8,21.3
2020-06-08,0.2,25.9,30.7,21.8
2020-06-09,1.3,25.5,29.9,21.6
2020-06-10,2.5,24.7,28.8,22.2
2020-06-11,3.0,23.4,27.8,20.7
2020-06-12,0.9,23.4,27.5,20.6
2020-06-13,2.3,23.7,28.1,20.8
2020-06-14,1.3,24.5,28.7,21.1
2020-06-15,0.0,25.2,28.8,22.1
2020-06-16,0.1,24.8,28.2,22.1
2020-06-17,0.0,24.1,27.6,21.7
2020-06-18,0.8,24.3,28.3,21.8
2020-06-19,2.0,24.9,29.4,21.4
2020-06-20,0.0,25.1,29.3,21.4
2020-06-21,3.4,23.8,28.7,20.6
2020-06-22,4.3,23.6,28.4,20.9
2020-06-23,1.5,24.9,30.3,21.1
2020-06-24,5.7,24.9,30.4,21.7
2020-06-25,22.9,24.1,29.5,21.2
2020-06-26,14.4,24.4,29.1,21.1
2020-06-27,0.2,24.7,28.6,21.4
2020-06-28,5.3,24.3,29.2,22.0
2020-06-29,2.8,24.6,28.7,21.5
2020-06-30,1.4,24.5,28.9,21.4
2020-07-01,6.6,24.4,28.8,20.9
2020-07-02,10.8,22.9,27.9,21.0
2020-07-03,18.5,22.7,26.4,20.7
2020-07-04,6.3,23.1,27.1,20.7
2020-07-05,0.9,23.6,26.9,21.2
2020-07-06,1.0,23.9,27.2,21.7
2020-07-07,1.8,24.0,28.8,21.4
2020-07-08,12.5,23.5,27.4,20.4
2020-07-09,12.0,23.0,26.6,20.5
2020-07-10,6.9,22.9,27.2,19.9
2020-07-11,9.7,23.8,28.3,20.5
2020-07-12,3.5,24.2,28.3,20.9
2020-07-13,3.9,23.8,27.9,20.6
2020-07-14,5.9,23.5,27.2,21.2
2020-07-15,19.3,22.6,26.1,20.6
2020-07-16,10.5,22.2,25.0,20.1
2020-07-17,8.7,22.8,27.5,20.6
2020-07-18,11.1,23.2,26.7,20.8
2020-07-19,5.5,24.2,28.1,21.1
2020-07-20,4.6,24.0,29.0,21.1
2020-07-21,0.0,24.7,29.7,20.3
2020-07-22,0.3,25.7,30.2,21.4
2020-07-23,6.2,24.9,29.6,22.0
2020-07-24,56.8,23.5,26.3,21.5
2020-07-25,2.6,23.6,28.2,20.8
2020-07-26,5.2,23.6,27.6,20.3
2020-07-27,2.1,23.7,28.6,20.5
2020-07-28,6.7,24.0,28.9,20.4
2020-07-29,7.7,22.7,25.4,21.1
2020-07-30,6.5,23.4,27.4,20.9
2020-07-31,3.7,23.9,28.7,21.5
2020-08-01,0.0,23.3,27.8,20.5
2020-08-02,10.4,22.8,26.8,20.5
2020-08-03,6.1,22.6,24.9,20.8
2020-08-04,10.5,22.4,25.2,20.7
2020-08-05,13.2,22.6,25.2,20.5
2020-08-06,6.1,23.9,28.0,21.8
2020-08-07,0.2,23.9,26.2,21.7
2020-08-08,30.5,23.5,27.6,20.9
2020-08-09,28.5,22.3,25.2,20.3
2020-08-10,10.3,22.8,25.9,20.3
2020-08-11,3.2,23.3,27.3,20.8
2020-08-12,1.3,23.5,26.8,21.1
2020-08-13,0.0,23.8,27.6,21.3
2020-08-14,0.0,23.3,26.4,20.8
2020-08-15,0.0,23.0,26.0,20.9
2020-08-16,0.9,22.6,24.1,21.0
2020-08-17,4.5,22.7,26.8,20.8
2020-08-18,1.2,23.3,26.4,20.6
2020-08-19,0.0,23.3,26.4,20.4
2020-08-20,1.0,23.1,26.4,20.8
2020-08-21,0.3,23.9,27.8,20.5
2020-08-22,1.1,23.9,28.3,20.3
2020-08-23,0.6,23.8,27.5,21.0
2020-08-24,0.0,23.8,27.7,20.7
2020-08-25,0.0,24.5,28.8,20.6
2020-08-26,0.0,24.8,29.2,21.6
2020-08-27,0.0,23.8,28.0,21.0
2020-08-28,0.0,24.3,28.7,20.0
2020-08-29,0.0,24.6,28.8,20.1
2020-08-30,1.4,24.9,29.5,20.7
2020-08-31,0.9,24.3,28.6,20.5
2020-09-01,11.3,23.5,27.8,20.9
2020-09-02,11.8,22.7,25.7,19.9
2020-09-03,8.4,23.5,29.5,20.3
2020-09-04,5.1,24.1,28.3,20.6
2020-09-05,4.3,24.6,28.9,21.7
2020-09-06,6.2,24.8,30.7,21.5
2020-09-07,0.0,24.0,27.7,21.3
2020-09-08,5.5,24.3,29.1,20.7
2020-09-09,4.3,23.5,28.2,20.6
2020-09-10,12.5,22.5,25.7,20.2
2020-09-11,8.2,22.3,26.1,20.1
2020-09-12,9.3,22.3,25.3,20.4
2020-09-13,17.4,21.4,24.4,19.8
2020-09-14,1.1,22.5,25.1,20.1
2020-09-15,12.6,23.1,27.5,20.0
2020-09-16,1.0,23.3,27.1,20.3
2020-09-17,1.5,23.5,27.7,20.5
2020-09-18,4.2,23.5,27.2,20.6
2020-09-19,9.9,22.3,25.5,20.2
2020-09-20,12.7,21.5,23.9,20.5
2020-09-21,13.2,22.5,26.4,20.4
2020-09-22,0.6,23.2,27.5,20.1
2020-09-23,0.0,23.3,27.5,19.4
2020-09-24,3.2,23.5,27.3,19.5
2020-09-25,6.6,23.9,28.1,20.8
2020-09-26,0.3,22.5,24.8,20.5
2020-09-27,0.0,23.5,26.9,20.6
2020-09-28,0.1,23.8,28.7,19.8
2020-09-29,14.8,22.6,26.7,19.9
2020-09-30,7.8,22.2,25.9,19.6
2020-10-01,0.6,23.1,26.9,19.6
2020-10-02,0.7,23.7,28.4,19.9
2020-10-03,0.4,23.7,27.6,20.9
2020-10-04,0.3,22.9,25.9,20.2
2020-10-05,0.5,23.4,28.0,19.5
2020-10-06,0.0,24.5,29.5,20.3
2020-10-07,0.1,24.5,28.7,21.0
2020-10-08,0.0,24.7,29.1,20.7
2020-10-09,0.1,24.4,28.6,21.8
2020-10-10,9.0,23.1,28.4,20.2
2020-10-11,17.0,22.3,25.0,20.6
2020-10-12,10.6,22.2,26.0,19.9
2020-10-13,3.8,22.2,25.3,20.0
2020-10-14,0.2,22.2,26.2,19.7
2020-10-15,0.0,22.8,26.6,19.6
2020-10-16,0.5,23.0,27.3,19.4
2020-10-17,0.0,23.2,27.8,19.2
2020-10-18,0.9,23.6,27.3,20.5
2020-10-19,8.3,23.3,27.3,21.1
2020-10-20,4.0,22.5,25.2,20.7
2020-10-21,16.1,22.2,25.3,20.5
2020-10-22,3.5,22.2,24.7,20.6
2020-10-23,2.9,21.8,24.0,19.9
2020-10-24,28.0,21.0,24.2,18.3
2020-10-25,0.3,23.6,27.5,19.8
2020-10-26,0.1,23.8,28.5,19.6
2020-10-27,0.0,23.3,28.9,18.9
2020-10-28,0.0,22.7,28.0,17.9
2020-10-29,0.0,22.1,26.0,17.8
2020-10-30,0.0,22.8,28.1,18.8
2020-10-31,0.0,22.9,28.5,17.3
2020-11-01,0.0,23.6,28.6,18.8
2020-11-02,0.1,23.9,28.5,19.7
2020-11-03,0.0,24.0,28.1,19.6
2020-11-04,1.2,23.7,27.4,19.7
2020-11-05,5.0,23.6,28.3,20.8
2020-11-06,0.2,23.7,28.1,20.6
2020-11-07,2.7,23.4,28.2,20.9
2020-11-08,0.0,23.2,27.2,20.3
2020-11-09,0.0,22.7,27.6,18.7
2020-11-10,0.0,20.5,26.3,16.3
2020-11-11,0.0,21.2,27.1,14.9
2020-11-12,0.4,23.1,27.4,19.5
2020-11-13,4.0,22.7,26.1,20.6
2020-11-14,0.6,23.1,27.8,20.1
2020-11-15,4.1,21.9,24.9,19.0
2020-11-16,6.8,22.0,25.0,20.4
2020-11-17,2.4,22.2,26.8,20.0
2020-11-18,0.1,22.7,27.2,19.7
2020-11-19,0.1,23.0,27.5,19.9
2020-11-20,0.0,22.6,27.9,18.8
2020-11-21,0.0,21.4,27.3,16.7
2020-11-22,0.0,20.5,26.8,14.1
2020-11-23,0.0,21.6,27.2,16.7
2020-11-24,0.0,21.9,25.5,18.6
2020-11-25,0.6,21.1,24.0,18.2
2020-11-26,6.6,19.7,20.7,18.9
2020-11-27,0.0,19.7,22.7,16.8
2020-11-28,0.7,20.6,25.1,16.3
2020-11-29,0.9,21.7,24.5,19.7
2020-11-30,0.0,21.9,25.8,18.8
2020-12-01,0.0,20.7,25.3,17.4
2020-12-02,0.0,20.7,25.8,16.3
2020-12-03,30.1,19.8,21.5,18.4
2020-12-04,7.0,20.8,22.6,19.5
2020-12-05,5.2,21.3,23.8,19.9
2020-12-06,0.5,21.8,25.4,19.5
2020-12-07,1.8,22.1,25.5,20.2
2020-12-08,10.8,21.7,25.3,19.9
2020-12-09,1.0,21.7,25.8,19.6
2020-12-10,0.0,21.4,27.0,17.7
2020-12-11,0.0,20.6,26.7,16.7
2020-12-12,0.0,19.9,26.0,15.7
2020-12-13,0.0,20.2,25.9,15.9
2020-12-14,0.0,20.3,26.1,16.3
2020-12-15,0.0,20.5,25.6,16.5
2020-12-16,0.3,21.3,24.9,18.1
2020-12-17,0.4,21.7,24.6,19.2
2020-12-18,0.0,21.5,26.5,18.4
2020-12-19,0.0,20.7,25.7,17.4
2020-12-20,0.0,20.8,25.5,17.8
2020-12-21,0.0,19.4,24.9,15.7
2020-12-22,0.0,19.3,25.9,14.0
2020-12-23,0.0,20.5,26.0,15.8
2020-12-24,0.0,21.2,26.7,16.7
2020-12-25,0.0,20.7,26.7,16.8
2020-12-26,0.0,20.0,26.4,15.5
2020-12-27,0.0,20.6,27.6,15.4
2020-12-28,0.0,20.4,26.9,16.2
2020-12-29,0.0,21.1,27.3,15.4
2020-12-30,0.0,22.5,28.4,19.1
2020-12-31,0.0,21.2,24.7,18.3
2021-01-01,0.0,20.4,25.2,17.6
2021-01-02,0.5,20.1,25.2,16.1
2021-01-03,0.2,21.2,25.2,17.7
2021-01-04,0.0,21.3,24.3,19.1
2021-01-05,0.6,21.5,25.8,18.3
2021-01-06,9.0,21.3,24.0,19.5
2021-01-07,27.4,21.5,24.6,19.2
2021-01-08,1.4,22.5,26.6,20.4
2021-01-09,0.0,22.2,25.2,20.2
2021-01-10,0.0,22.2,26.4,19.5
2021-01-11,0.8,21.7,24.1,19.8
2021-01-12,0.0,20.8,24.1,18.5
2021-01-13,0.0,21.5,26.4,18.0
2021-01-14,0.0,20.8,25.2,16.9
2021-01-15,0.0,21.7,26.0,18.1
2021-01-16,0.0,22.1,27.4,18.2
2021-01-17,0.0,21.6,27.6,17.4
2021-01-18,0.0,20.5,27.0,15.2
2021-01-19,0.0,20.9,26.5,16.3
2021-01-20,0.0,21.8,27.9,16.4
2021-01-21,0.0,22.8,29.4,16.9
2021-01-22,1.0,23.4,28.3,19.8
2021-01-23,0.0,22.6,28.1,18.8
2021-01-24,0.0,21.5,27.9,16.8
2021-01-25,0.0,21.0,27.4,15.7
2021-01-26,0.0,21.2,28.7,15.5
2021-01-27,0.0,21.2,27.9,15.7
2021-01-28,0.0,20.8,27.0,16.1
2021-01-29,0.0,21.6,27.7,17.2
2021-01-30,0.0,22.8,28.7,17.8
2021-01-31,0.0,22.3,28.3,17.1
2021-02-01,0.0,22.2,28.4,17.2
2021-02-02,0.0,21.8,27.6,17.0
2021-02-03,0.0,21.8,27.3,17.9
2021-02-04,0.0,21.5,27.8,16.0
2021-02-05,0.0,21.5,28.2,15.4
2021-02-06,0.0,21.6,28.7,15.3
2021-02-07,0.0,21.4,28.0,16.2
2021-02-08,0.0,21.3,27.8,15.6
2021-02-09,0.0,20.9,26.6,15.9
2021-02-10,0.0,20.8,27.7,14.5
2021-02-11,0.0,21.1,28.4,14.6
2021-02-12,0.0,21.3,28.8,15.0
2021-02-13,0.0,21.2,29.0,15.0
2021-02-14,0.0,22.0,29.4,15.6
2021-02-15,0.0,23.2,30.3,17.2
2021-02-16,0.0,23.4,29.3,17.9
2021-02-17,0.0,23.5,29.4,18.6
2021-02-18,0.0,22.5,28.1,17.5
2021-02-19,0.6,22.0,27.3,18.4
2021-02-20,5.0,20.9,27.2,18.2
2021-02-21,1.4,21.2,24.7,18.3
2021-02-22,0.1,22.3,27.6,17.9
2021-02-23,0.0,23.5,29.3,18.1
2021-02-24,0.0,23.7,29.7,17.9
2021-02-25,0.0,24.4,30.9,18.0
2021-02-26,0.0,24.7,31.2,18.2
2021-02-27,0.0,25.2,31.9,18.8
2021-02-28,0.0,25.4,31.7,19.8
2021-03-01,0.0,24.6,31.5,17.6
2021-03-02,0.0,24.7,31.3,18.5
2021-03-03,0.0,24.6,30.9,18.6
2021-03-04,0.0,23.9,30.2,17.8
2021-03-05,0.0,23.6,30.4,16.4
2021-03-06,0.0,25.1,32.3,17.4
2021-03-07,0.0,25.6,32.6,18.3
2021-03-08,0.0,25.1,31.4,19.2
2021-03-09,0.0,24.8,31.0,18.8
2021-03-10,0.0,25.2,31.5,18.9
2021-03-11,0.0,25.6,31.4,20.3
2021-03-12,0.0,25.3,31.5,20.2
2021-03-13,0.0,24.9,31.3,18.1
2021-03-14,0.0,25.3,31.6,19.0
2021-03-15,0.0,25.5,31.4,19.5
2021-03-16,0.0,26.0,32.0,20.0
2021-03-17,0.0,25.6,31.8,19.2
2021-03-18,0.0,25.7,32.1,19.3
2021-03-19,0.0,25.2,32.2,18.5
2021-03-20,0.0,25.3,31.2,18.7
2021-03-21,0.0,25.8,31.8,19.8
2021-03-22,0.0,26.1,32.6,19.5
2021-03-23,0.0,26.6,32.9,20.1
2021-03-24,0.0,26.8,33.2,20.2
2021-03-25,0.0,27.1,33.6,20.6
2021-03-26,0.0,27.2,33.9,20.5
2021-03-27,0.0,27.2,33.6,20.4
2021-03-28,0.0,26.8,32.7,21.3
2021-03-29,0.0,27.3,33.5,21.4
2021-03-30,0.0,27.5,33.0,22.5
2021-03-31,0.0,28.9,34.6,24.1
2021-04-01,0.0,27.9,35.2,22.0
2021-04-02,0.0,27.6,34.0,21.2
2021-04-03,0.0,27.5,33.3,21.8
2021-04-04,0.0,27.8,33.6,22.3
2021-04-05,0.0,27.6,32.3,23.1
2021-04-06,0.0,27.5,33.6,21.9
2021-04-07,0.0,27.4,33.9,21.6
2021-04-08,0.0,27.0,33.2,20.4
2021-04-09,0.0,27.0,33.1,21.0
2021-04-10,0.0,26.7,32.9,20.5
2021-04-11,0.0,26.7,32.7,20.9
2021-04-12,0.0,27.0,32.7,21.9
2021-04-13,0.0,27.0,32.1,21.8
2021-04-14,7.4,25.6,30.9,21.8
2021-04-15,13.4,23.9,31.3,19.7
2021-04-16,0.0,25.8,31.8,20.3
2021-04-17,0.0,27.0,32.3,21.7
2021-04-18,0.1,26.9,32.0,22.7
2021-04-19,0.0,27.0,32.3,22.1
2021-04-20,4.2,25.6,30.8,22.6
2021-04-21,4.7,25.4,31.1,21.6
2021-04-22,9.8,25.1,30.0,21.9
2021-04-23,18.9,24.4,29.0,21.1
2021-04-24,20.8,24.3,29.8,20.9
2021-04-25,0.0,25.9,30.1,21.7
2021-04-26,0.0,26.7,31.2,23.1
2021-04-27,0.0,26.4,31.3,21.9
2021-04-28,0.0,26.7,31.8,21.3
2021-04-29,2.2,26.3,31.4,21.6
2021-04-30,0.1,25.8,31.3,20.8
2021-05-01,0.0,26.3,31.0,21.9
2021-05-02,0.0,26.4,30.9,21.8
2021-05-03,0.6,26.7,31.7,21.8
2021-05-04,0.6,26.3,30.2,22.5
2021-05-05,0.0,27.2,32.2,22.2
2021-05-06,0.0,27.4,32.2,22.4
2021-05-07,0.2,27.2,31.9,22.6
2021-05-08,0.0,27.1,31.7,22.8
2021-05-09,0.1,27.7,33.1,22.4
2021-05-10,1.7,27.4,32.2,23.4
2021-05-11,1.7,27.0,32.4,23.2
2021-05-12,3.0,26.3,31.7,22.8
2021-05-13,2.9,25.9,31.8,21.7
2021-05-14,0.3,26.6,33.5,21.9
2021-05-15,10.5,23.7,25.2,21.7
2021-05-16,7.2,23.5,25.9,21.2
2021-05-17,1.6,25.1,30.4,21.2
2021-05-18,3.6,25.4,31.1,21.7
2021-05-19,4.5,25.6,31.0,21.5
2021-05-20,8.6,24.8,30.4,21.9
2021-05-21,11.8,23.7,28.8,21.4
2021-05-22,1.9,24.6,30.3,20.9
2021-05-23,0.0,25.9,30.8,21.4
2021-05-24,0.0,26.0,30.9,21.8
2021-05-25,5.9,24.8,30.3,21.2
2021-05-26,0.2,24.9,29.8,20.7
2021-05-27,0.0,25.3,29.9,20.8
2021-05-28,0.0,25.7,31.0,20.4
2021-05-29,0.0,25.7,31.5,21.2
2021-05-30,0.9,25.5,30.4,21.3
2021-05-31,1.2,25.9,31.6,21.2
2021-06-01,1.8,26.0,31.6,21.1
2021-06-02,4.5,26.2,31.9,22.4
2021-06-03,9.3,25.3,30.1,21.9
2021-06-04,13.5,24.5,30.1,21.5
2021-06-05,12.5,24.1,29.7,21.6
2021-06-06,0.5,24.8,29.7,20.6
2021-06-07,0.0,25.8,30.6,21.2
2021-06-08,0.0,25.6,30.2,21.1
2021-06-09,1.0,24.6,30.0,20.7
2021-06-10,0.0,24.5,28.0,20.6
2021-06-11,0.0,24.5,29.1,20.5
2021-06-12,8.9,23.7,28.5,21.3
2021-06-13,3.7,23.4,26.8,21.4
2021-06-14,4.0,23.2,27.0,21.1
2021-06-15,4.8,23.8,28.0,20.4
2021-06-16,0.9,23.8,26.6,21.6
2021-06-17,0.0,24.1,28.0,21.5
2021-06-18,0.0,24.1,27.4,21.2
2021-06-19,0.5,23.6,26.9,21.2
2021-06-20,0.4,24.6,29.1,20.8
2021-06-21,2.2,24.7,30.1,20.4
2021-06-22,0.0,24.5,28.4,20.4
2021-06-23,0.0,25.1,29.2,20.8
2021-06-24,0.0,24.3,27.9,20.9
2021-06-25,0.0,24.8,29.2,20.4
2021-06-26,2.0,23.1,26.7,20.2
2021-06-27,5.3,22.8,26.3,20.3
2021-06-28,0.0,24.3,28.8,20.1
2021-06-29,0.0,25.6,30.8,20.2
2021-06-30,0.0,27.2,32.1,22.4
2021-07-01,6.7,25.6,30.5,23.0
2021-07-02,4.2,25.1,29.9,21.7
2021-07-03,2.9,25.2,30.7,21.2
2021-07-04,9.4,24.7,30.0,21.3
2021-07-05,5.0,24.5,28.8,20.7
2021-07-06,6.1,25.3,29.7,21.3
2021-07-07,3.0,25.0,28.8,21.7
2021-07-08,0.9,24.8,29.2,21.2
2021-07-09,7.7,23.9,28.0,20.9
2021-07-10,12.6,22.4,25.4,20.6
2021-07-11,3.1,23.2,26.9,20.1
2021-07-12,3.7,23.4,27.0,20.7
2021-07-13,12.1,22.5,25.1,21.2
2021-07-14,15.2,21.8,24.8,20.1
2021-07-15,20.4,21.4,23.0,19.7
2021-07-16,25.8,22.5,26.0,20.3
2021-07-17,4.3,22.9,26.7,20.3
2021-07-18,9.3,21.6,23.7,20.3
2021-07-19,4.0,23.3,27.6,20.4
2021-07-20,0.8,23.7,28.0,20.7
2021-07-21,5.9,22.4,25.3,20.7
2021-07-22,11.7,21.9,23.8,20.6
2021-07-23,8.3,22.9,25.9,20.6
2021-07-24,6.0,23.4,27.8,20.7
2021-07-25,0.7,24.2,27.8,21.6
2021-07-26,0.0,24.3,28.5,21.3
2021-07-27,0.0,24.0,27.3,21.0
2021-07-28,0.2,24.1,27.9,20.9
2021-07-29,0.1,23.4,26.9,20.3
2021-07-30,0.0,23.7,27.8,20.3
2021-07-31,3.9,23.8,26.7,20.7
2021-08-01,0.2,23.4,26.5,20.2
2021-08-02,0.0,23.5,27.1,20.5
2021-08-03,0.2,23.3,27.0,20.0
2021-08-04,1.9,23.3,26.9,20.6
2021-08-05,3.9,23.3,26.6,20.8
2021-08-06,3.1,23.5,27.0,20.8
2021-08-07,3.2,23.7,28.1,21.2
2021-08-08,0.7,24.4,28.7,20.9
2021-08-09,1.0,24.7,29.0,21.3
2021-08-10,0.6,23.7,27.5,21.3
2021-08-11,2.8,24.0,28.0,20.6
2021-08-12,6.6,22.8,26.0,20.9
2021-08-13,14.7,22.4,25.0,20.1
2021-08-14,2.4,23.1,27.1,20.3
2021-08-15,0.4,23.0,26.1,20.3
2021-08-16,4.6,22.8,26.7,20.4
2021-08-17,4.8,22.4,26.4,19.7
2021-08-18,2.2,23.4,28.4,20.3
2021-08-19,4.6,23.1,27.2,20.1
2021-08-20,0.0,23.4,27.2,20.2
2021-08-21,6.5,23.0,25.9,20.6
2021-08-22,19.1,22.8,27.0,19.6
2021-08-23,12.5,23.2,26.9,20.0
2021-08-24,4.4,23.9,28.7,20.2
2021-08-25,0.0,23.8,27.9,20.5
2021-08-26,8.6,23.7,28.3,20.5
2021-08-27,6.5,23.1,27.2,20.8
2021-08-28,10.3,22.4,25.2,20.7
2021-08-29,16.1,22.2,25.0,20.0
2021-08-30,4.8,22.6,25.9,20.0
2021-08-31,0.0,23.7,28.4,20.0
2021-09-01,0.3,24.0,27.7,20.7
2021-09-02,15.9,23.0,26.5,20.6
2021-09-03,12.7,22.4,26.5,20.3
2021-09-04,10.7,22.7,25.9,20.3
2021-09-05,17.4,22.5,26.5,20.6
2021-09-06,4.6,22.7,26.9,20.4
2021-09-07,5.5,22.4,25.2,20.1
2021-09-08,0.5,23.4,27.4,20.5
2021-09-09,0.1,24.0,28.3,20.2
2021-09-10,0.0,24.1,28.3,20.5
2021-09-11,0.6,23.6,28.3,20.2
2021-09-12,7.0,23.9,27.8,21.1
2021-09-13,0.4,23.7,27.7,20.8
2021-09-14,0.2,24.3,28.0,21.6
2021-09-15,0.3,24.0,27.9,21.0
2021-09-16,0.0,24.1,28.9,20.0
2021-09-17,0.0,24.5,29.1,20.9
2021-09-18,0.0,24.6,29.0,20.3
2021-09-19,0.4,25.2,29.8,21.3
2021-09-20,0.3,23.9,28.0,20.6
2021-09-21,0.1,23.7,27.9,20.5
2021-09-22,0.2,23.6,27.3,20.7
2021-09-23,2.1,23.3,27.0,20.4
2021-09-24,0.1,23.8,27.3,20.7
2021-09-25,0.4,23.9,27.7,21.0
2021-09-26,0.0,23.3,26.3,20.5
2021-09-27,2.3,22.7,25.6,20.5
2021-09-28,0.0,23.2,27.0,19.9
2021-09-29,0.7,23.6,28.1,19.3
2021-09-30,0.4,23.4,27.5,19.9
2021-10-01,8.0,24.0,28.7,21.0
2021-10-02,4.2,23.8,29.1,20.2
2021-10-03,3.4,24.2,28.6,21.2
2021-10-04,1.9,24.8,30.4,21.0
2021-10-05,7.0,23.2,27.4,21.0
2021-10-06,21.9,22.1,24.1,20.8
2021-10-07,1.0,24.1,28.1,20.8
2021-10-08,7.1,23.8,27.1,21.4
2021-10-09,20.0,22.6,24.5,20.7
2021-10-10,7.2,23.2,27.8,20.8
2021-10-11,15.0,23.3,27.4,20.6
2021-10-12,21.5,22.9,27.2,20.7
2021-10-13,35.1,22.6,26.0,20.5
2021-10-14,5.1,23.5,26.4,20.9
2021-10-15,13.1,23.7,28.1,21.1
2021-10-16,11.9,23.7,28.2,20.9
2021-10-17,2.7,23.1,26.4,21.0
2021-10-18,1.4,23.4,27.1,21.0
2021-10-19,0.0,23.8,28.4,20.5
2021-10-20,11.6,23.6,28.3,20.4
2021-10-21,10.6,23.9,28.0,20.5
2021-10-22,5.1,24.5,28.7,20.6
2021-10-23,11.3,23.7,29.2,20.7
2021-10-24,5.1,23.3,27.2,20.1
2021-10-25,0.6,23.4,27.3,20.2
2021-10-26,0.4,23.2,26.9,20.3
2021-10-27,0.0,23.0,27.1,19.5
2021-10-28,1.0,22.4,26.3,18.5
2021-10-29,10.3,22.5,26.7,20.0
2021-10-30,2.3,23.3,27.7,20.7
2021-10-31,1.7,22.8,27.0,20.1
2021-11-01,10.4,22.2,25.0,20.3
2021-11-02,0.5,22.4,25.7,20.3
2021-11-03,6.6,22.4,25.8,20.5
2021-11-04,6.2,23.0,27.3,20.4
2021-11-05,14.3,22.3,25.3,20.2
2021-11-06,2.0,23.2,27.8,20.2
2021-11-07,19.6,21.2,23.4,19.2
2021-11-08,12.9,20.9,23.2,19.0
2021-11-09,1.6,20.8,24.9,18.4
2021-11-10,7.4,20.4,24.3,18.5
2021-11-11,32.9,18.9,20.0,18.0
2021-11-12,5.6,19.9,21.6,18.0
2021-11-13,12.0,21.6,23.3,20.1
2021-11-14,8.9,22.8,26.4,20.9
2021-11-15,23.6,22.5,26.4,20.2
2021-11-16,15.0,22.4,25.7,20.3
2021-11-17,12.7,22.4,27.1,20.4
2021-11-18,57.5,20.5,21.2,19.7
2021-11-19,52.9,20.8,22.6,19.7
2021-11-20,4.6,21.8,25.0,20.0
2021-11-21,0.9,22.9,27.0,19.8
2021-11-22,5.9,22.8,26.1,20.6
2021-11-23,0.4,23.8,28.6,19.9
2021-11-24,1.2,23.0,27.0,19.7
2021-11-25,0.0,23.2,27.5,20.4
2021-11-26,0.0,22.2,25.9,20.0
2021-11-27,5.8,21.1,24.2,19.4
2021-11-28,20.9,20.8,22.5,19.7
2021-11-29,3.6,21.5,23.9,19.7
2021-11-30,1.0,22.6,26.5,20.3
2021-12-01,1.1,22.4,25.9,20.2
2021-12-02,4.4,22.7,26.1,19.7
2021-12-03,2.1,23.1,27.4,20.5
2021-12-04,1.0,23.0,26.9,20.3
2021-12-05,1.3,22.9,26.9,20.4
2021-12-06,0.3,22.9,26.7,19.5
2021-12-07,0.0,22.6,27.3,18.7
2021-12-08,0.0,22.4,27.6,18.3
2021-12-09,0.4,22.7,26.6,19.7
2021-12-10,0.1,22.4,27.1,19.5
2021-12-11,0.5,22.3,25.8,20.2
2021-12-12,0.0,21.9,26.2,18.6
2021-12-13,1.2,21.4,25.0,18.8
2021-12-14,0.3,21.2,24.7,19.0
2021-12-15,0.0,21.6,25.8,18.7
2021-12-16,0.0,21.6,26.9,18.1
2021-12-17,0.0,21.2,27.1,17.1
2021-12-18,0.0,20.7,26.3,16.4
2021-12-19,0.0,19.8,25.7,15.9
2021-12-20,0.0,19.6,25.8,15.3
2021-12-21,0.0,19.8,26.3,15.0
2021-12-22,0.0,20.2,26.8,15.0
2021-12-23,0.0,20.7,27.2,15.7
2021-12-24,0.0,20.7,28.0,14.9
2021-12-25,0.0,21.0,28.7,14.2
2021-12-26,0.0,21.6,28.8,15.7
2021-12-27,0.0,21.0,27.5,16.6
2021-12-28,0.0,20.8,26.8,16.5
2021-12-29,0.0,21.3,26.7,17.2
2021-12-30,0.1,21.1,26.8,16.9
2021-12-31,1.0,21.3,24.7,18.8
2022-01-01,1.0,21.7,25.6,19.2
2022-01-02,0.0,21.9,27.2,18.7
2022-01-03,0.0,21.6,27.6,17.5
2022-01-04,0.0,20.9,26.9,17.0
2022-01-05,0.0,20.9,26.8,16.2
2022-01-06,0.0,21.4,27.4,17.2
2022-01-07,0.0,22.1,27.3,17.8
2022-01-08,0.0,22.3,27.8,18.6
2022-01-09,0.0,22.4,27.5,18.7
2022-01-10,0.0,22.5,28.1,17.7
2022-01-11,0.0,22.7,28.5,18.3
2022-01-12,0.0,23.1,28.5,18.9
2022-01-13,0.0,22.9,28.3,18.6
2022-01-14,0.0,22.5,28.7,16.9
2022-01-15,0.0,23.0,28.6,17.7
2022-01-16,0.0,23.1,28.7,19.2
2022-01-17,0.0,22.0,27.7,18.2
2022-01-18,0.0,21.8,27.4,16.8
2022-01-19,0.0,21.9,27.9,17.7
2022-01-20,0.0,21.6,28.8,15.1
2022-01-21,0.0,22.8,30.7,16.3
2022-01-22,0.0,22.8,29.7,17.0
2022-01-23,0.0,22.9,29.3,17.6
2022-01-24,0.0,21.6,28.6,15.8
2022-01-25,0.0,22.1,28.5,17.2
2022-01-26,0.3,22.8,27.5,18.8
2022-01-27,0.8,22.7,27.2,19.4
2022-01-28,0.2,21.9,26.2,18.9
2022-01-29,0.0,21.9,28.0,17.4
2022-01-30,0.0,23.1,28.6,17.5
2022-01-31,0.0,24.3,29.7,19.3
2022-02-01,0.0,24.0,29.9,19.5
2022-02-02,0.0,24.0,30.1,18.4
2022-02-03,0.0,23.5,29.0,18.0
2022-02-04,0.0,23.4,29.7,17.8
2022-02-05,0.0,23.1,29.8,16.5
2022-02-06,0.0,23.4,28.3,19.4
2022-02-07,0.0,23.5,28.6,18.9
2022-02-08,0.0,23.2,29.1,17.5
2022-02-09,0.0,22.6,28.8,17.3
2022-02-10,0.0,22.3,28.9,16.7
2022-02-11,0.0,23.1,30.1,16.7
2022-02-12,0.0,23.2,29.2,17.2
2022-02-13,0.0,22.9,28.7,17.5
2022-02-14,0.0,22.8,29.1,17.1
2022-02-15,0.0,23.1,28.5,18.3
2022-02-16,0.0,23.1,29.2,17.2
2022-02-17,0.0,23.3,29.4,17.8
2022-02-18,0.0,22.8,29.2,16.8
2022-02-19,0.0,23.0,29.6,16.5
2022-02-20,0.0,23.7,30.7,17.2
2022-02-21,0.0,24.2,31.1,17.4
2022-02-22,0.0,25.0,31.2,19.4
2022-02-23,0.0,24.0,30.3,18.8
2022-02-24,0.0,23.0,28.9,17.8
2022-02-25,0.0,23.8,30.6,17.0
2022-02-26,0.0,23.1,29.7,16.7
2022-02-27,0.0,23.6,29.5,17.7
2022-02-28,0.0,23.9,29.8,17.8
2022-03-01,0.0,24.6,30.6,18.3
2022-03-02,0.0,24.0,30.0,18.0
2022-03-03,0.0,23.7,30.3,17.5
2022-03-04,0.0,23.9,31.3,16.6
2022-03-05,0.0,24.1,30.6,17.3
2022-03-06,0.0,24.2,30.3,18.7
2022-03-07,1.7,22.0,26.5,17.6
2022-03-08,0.0,24.2,30.3,18.1
2022-03-09,0.0,25.4,32.1,19.2
2022-03-10,0.0,25.7,32.1,18.8
2022-03-11,0.0,25.6,32.1,19.0
2022-03-12,0.0,25.8,32.2,19.2
2022-03-13,0.0,26.0,32.2,19.7
2022-03-14,0.0,26.3,32.8,19.3
2022-03-15,0.0,25.9,32.7,19.6
2022-03-16,0.0,26.0,32.9,19.0
2022-03-17,0.0,26.6,34.1,19.7
2022-03-18,0.0,26.7,33.5,20.5
2022-03-19,0.0,25.7,31.8,20.8
2022-03-20,0.0,24.4,28.0,21.9
2022-03-21,1.1,25.1,31.8,20.1
2022-03-22,0.0,24.8,29.7,21.0
2022-03-23,0.0,26.3,32.1,21.5
2022-03-24,0.0,26.4,32.0,22.5
2022-03-25,0.2,26.5,31.9,21.8
2022-03-26,0.1,26.7,32.3,21.3
2022-03-27,0.0,27.3,33.5,22.2
2022-03-28,0.0,27.4,33.7,21.6
2022-03-29,0.0,27.6,33.1,22.4
2022-03-30,0.0,27.7,32.7,23.1
2022-03-31,0.1,27.3,32.2,22.4
2022-04-01,0.0,26.7,31.6,23.1
2022-04-02,0.1,26.4,31.3,21.8
2022-04-03,0.0,26.9,33.0,21.3
2022-04-04,0.0,26.8,32.7,20.9
2022-04-05,0.0,26.6,32.6,20.8
2022-04-06,0.0,27.0,33.6,21.0
2022-04-07,0.0,27.2,33.4,21.0
2022-04-08,0.0,26.9,33.1,20.8
2022-04-09,0.0,27.2,32.8,22.7
2022-04-10,0.0,27.3,33.5,22.3
2022-04-11,0.0,27.4,34.0,20.9
2022-04-12,0.0,27.3,33.1,23.1
2022-04-13,10.2,25.8,32.3,22.8
2022-04-14,1.2,24.9,30.7,21.6
2022-04-15,2.9,25.0,32.4,20.1
2022-04-16,1.5,25.8,33.1,21.1
2022-04-17,10.9,24.9,32.1,20.1
2022-04-18,1.2,25.0,31.3,20.7
2022-04-19,1.0,25.7,32.4,20.9
2022-04-20,0.0,27.4,33.3,22.1
2022-04-21,0.0,27.5,33.2,23.0
2022-04-22,0.0,26.9,33.1,21.6
2022-04-23,0.0,26.4,32.3,21.5
2022-04-24,0.0,27.3,33.3,22.3
2022-04-25,0.0,27.6,33.3,22.5
2022-04-26,0.0,27.8,33.6,22.2
2022-04-27,0.0,28.4,34.2,22.7
2022-04-28,0.0,28.3,34.1,23.1
2022-04-29,0.0,29.0,35.5,23.3
2022-04-30,0.0,28.0,33.5,22.9
2022-05-01,0.0,27.1,32.9,23.0
2022-05-02,0.0,27.2,32.6,21.0
2022-05-03,0.7,27.1,33.3,21.7
2022-05-04,0.3,25.9,32.0,21.2
2022-05-05,10.1,25.0,31.2,21.0
2022-05-06,1.8,25.3,32.6,21.5
2022-05-07,1.0,26.0,32.0,21.4
2022-05-08,0.4,26.0,32.2,21.2
2022-05-09,2.3,25.2,30.9,21.5
2022-05-10,3.4,23.4,25.9,21.6
2022-05-11,2.2,22.2,24.7,20.7
2022-05-12,25.1,20.9,22.2,19.9
2022-05-13,11.2,23.4,28.3,20.2
2022-05-14,14.4,25.1,29.9,21.5
2022-05-15,9.2,25.0,30.3,21.7
2022-05-16,16.9,24.1,29.0,21.4
2022-05-17,19.3,23.8,28.4,21.3
2022-05-18,18.1,23.4,27.1,20.8
2022-05-19,0.7,21.2,23.4,19.4
2022-05-20,3.8,22.5,26.1,18.7
2022-05-21,0.4,23.3,26.5,19.9
2022-05-22,2.1,24.0,28.6,20.8
2022-05-23,0.0,25.7,30.7,21.1
2022-05-24,0.6,26.3,30.9,21.7
2022-05-25,0.9,25.7,30.3,22.2
2022-05-26,0.6,25.4,31.2,21.9
2022-05-27,0.6,25.4,30.2,20.8
2022-05-28,0.1,25.5,30.5,20.8
2022-05-29,0.2,25.4,29.7,21.0
2022-05-30,0.3,25.3,29.8,21.1
2022-05-31,9.4,24.9,30.0,21.6
2022-06-01,6.0,24.8,30.0,20.9
2022-06-02,0.5,25.2,30.2,21.6
2022-06-03,5.9,25.1,31.3,20.8
2022-06-04,9.7,25.3,31.2,21.1
2022-06-05,15.1,25.0,30.6,21.1
2022-06-06,9.4,23.9,29.3,20.0
2022-06-07,4.8,24.1,28.2,20.8
2022-06-08,0.1,24.8,29.7,20.6
2022-06-09,0.3,25.3,29.6,21.4
2022-06-10,0.0,24.7,28.7,20.7
2022-06-11,0.2,24.3,28.6,19.9
2022-06-12,8.2,24.2,29.6,20.3
2022-06-13,0.1,24.4,28.7,20.3
2022-06-14,5.2,24.6,30.3,20.2
2022-06-15,3.7,23.8,27.7,20.6
2022-06-16,2.5,24.2,28.7,20.8
2022-06-17,15.5,24.0,28.7,20.5
2022-06-18,25.0,23.8,27.5,20.6
2022-06-19,4.8,23.8,28.9,20.6
2022-06-20,1.1,23.7,28.1,20.6
2022-06-21,10.6,22.7,26.4,20.7
2022-06-22,1.6,23.2,26.6,20.4
2022-06-23,1.6,23.3,27.1,20.4
2022-06-24,0.4,24.1,28.8,20.5
2022-06-25,1.6,23.4,26.9,20.5
2022-06-26,0.3,24.2,28.0,20.9
2022-06-27,0.2,23.8,27.6,21.3
2022-06-28,0.8,23.1,26.7,20.1
2022-06-29,10.0,23.7,27.7,20.9
2022-06-30,7.6,22.9,26.6,20.4
2022-07-01,4.8,23.4,27.1,20.6
2022-07-02,2.2,24.0,28.0,21.1
2022-07-03,7.9,23.6,26.7,21.8
2022-07-04,35.3,22.5,25.2,21.1
2022-07-05,13.0,22.0,25.1,20.3
2022-07-06,18.5,21.8,23.1,19.9
2022-07-07,22.6,22.0,23.8,20.6
2022-07-08,4.3,21.9,23.5,20.1
2022-07-09,14.3,21.8,25.4,20.3
2022-07-10,7.2,22.2,24.7,20.8
2022-07-11,4.7,21.9,23.9,20.5
2022-07-12,1.7,23.2,27.4,20.3
2022-07-13,2.7,22.2,24.6,20.7
2022-07-14,1.3,22.4,25.0,20.5
2022-07-15,1.7,22.9,25.9,20.4
2022-07-16,16.2,22.4,25.7,20.7
2022-07-17,9.6,23.3,26.8,20.7
2022-07-18,3.5,22.6,25.8,20.7
2022-07-19,4.5,23.8,27.8,20.0
2022-07-20,7.7,24.0,28.4,20.7
2022-07-21,2.0,23.8,27.6,20.6
2022-07-22,4.7,22.7,26.1,20.7
2022-07-23,1.7,22.8,26.3,20.4
2022-07-24,0.8,23.1,26.6,19.8
2022-07-25,1.9,23.1,26.8,20.1
2022-07-26,3.0,22.8,26.1,20.4
2022-07-27,20.1,23.4,27.6,20.1
2022-07-28,7.2,24.5,28.9,20.7
2022-07-29,7.8,24.9,29.8,21.2
2022-07-30,8.4,24.2,29.5,20.9
2022-07-31,22.0,24.4,29.2,21.1
2022-08-01,12.2,24.2,28.5,21.1
2022-08-02,24.5,22.9,26.4,20.2
2022-08-03,25.2,22.5,25.6,20.8
2022-08-04,15.7,22.1,23.9,20.6
2022-08-05,11.9,21.6,24.9,20.2
2022-08-06,9.3,21.8,24.5,19.7
2022-08-07,16.2,22.3,25.9,20.7
2022-08-08,4.0,22.8,25.7,21.2
2022-08-09,0.9,22.8,26.2,20.7
2022-08-10,1.2,23.1,26.6,20.3
2022-08-11,1.0,23.5,26.9,20.5
2022-08-12,0.4,23.6,27.0,21.1
2022-08-13,0.3,23.4,27.2,20.6
2022-08-14,0.2,22.7,26.0,19.6
2022-08-15,0.1,23.4,27.2,20.2
2022-08-16,0.0,24.3,29.0,19.9
2022-08-17,0.0,24.7,29.0,20.2
2022-08-18,0.8,24.3,28.0,20.6
2022-08-19,0.1,23.9,26.9,20.8
2022-08-20,0.1,23.4,27.4,20.3
2022-08-21,5.0,23.5,27.3,20.9
2022-08-22,2.4,23.3,27.7,20.7
2022-08-23,2.3,23.4,28.5,20.5
2022-08-24,2.9,22.5,28.0,20.2
2022-08-25,11.4,22.8,25.9,20.3
2022-08-26,11.3,22.7,26.9,20.4
2022-08-27,11.3,22.6,26.8,19.8
2022-08-28,13.7,22.5,27.4,19.8
2022-08-29,8.2,22.8,26.0,20.6
2022-08-30,6.1,24.2,28.1,20.9
2022-08-31,5.6,23.3,28.0,21.1
2022-09-01,3.1,22.7,27.3,20.6
2022-09-02,1.3,23.7,27.6,20.2
2022-09-03,6.9,24.7,29.6,20.9
2022-09-04,11.4,24.5,30.0,21.4
2022-09-05,9.5,24.1,29.4,20.9
2022-09-06,10.0,23.8,28.8,20.6
2022-09-07,6.2,22.5,26.8,20.4
2022-09-08,16.2,22.0,25.4,20.0
2022-09-09,0.1,23.0,27.0,20.2
2022-09-10,6.0,22.9,26.5,21.2
2022-09-11,0.2,23.2,27.1,20.6
2022-09-12,0.6,23.2,26.9,20.6
2022-09-13,1.9,23.0,26.7,19.8
2022-09-14,3.4,23.4,27.1,20.1
2022-09-15,0.1,23.0,26.7,19.3
2022-09-16,0.2,23.4,27.4,19.6
2022-09-17,0.3,23.7,28.3,19.8
2022-09-18,0.4,23.5,27.7,19.9
2022-09-19,0.7,22.9,27.1,19.8
2022-09-20,0.0,22.7,26.9,19.1
2022-09-21,0.0,22.9,27.0,18.8
2022-09-22,0.0,23.1,28.0,19.1
2022-09-23,0.2,23.0,27.7,18.6
2022-09-24,0.8,23.4,27.3,19.9
2022-09-25,0.1,23.4,28.1,19.2
2022-09-26,1.0,22.3,24.4,20.0
2022-09-27,0.7,23.5,27.4,20.2
2022-09-28,0.3,23.2,26.6,20.6
2022-09-29,0.1,22.9,26.3,20.0
2022-09-30,8.9,21.6,24.7,19.7
2022-10-01,20.6,20.7,23.9,19.0
2022-10-02,1.3,21.8,24.7,19.1
2022-10-03,0.6,22.5,26.4,19.9
2022-10-04,0.8,22.9,27.5,19.4
2022-10-05,1.1,23.1,26.7,20.1
2022-10-06,5.5,21.8,25.2,20.1
2022-10-07,0.9,22.3,26.6,18.4
2022-10-08,0.0,22.8,27.7,18.5
2022-10-09,16.3,22.4,25.6,20.5
2022-10-10,12.7,22.7,27.0,20.4
2022-10-11,6.2,23.0,26.7,20.6
2022-10-12,6.8,23.2,27.6,20.4
2022-10-13,3.5,23.5,28.4,20.2
2022-10-14,10.4,23.0,28.1,19.7
2022-10-15,6.6,23.8,28.7,20.1
2022-10-16,11.4,23.2,27.1,20.8
2022-10-17,3.2,23.5,28.8,20.0
2022-10-18,11.7,22.9,27.8,20.0
2022-10-19,7.8,23.4,29.3,19.4
2022-10-20,12.3,23.4,28.7,19.8
2022-10-21,3.6,22.9,27.8,20.2
2022-10-22,0.0,23.0,27.8,19.2
2022-10-23,0.0,22.3,27.3,18.3
2022-10-24,0.0,21.3,26.9,16.9
2022-10-25,0.0,21.1,26.8,15.7
2022-10-26,0.0,21.3,27.2,15.4
2022-10-27,0.0,21.6,27.1,15.7
2022-10-28,0.2,21.6,25.9,18.1
2022-10-29,0.2,21.9,25.4,18.3
2022-10-30,0.3,22.3,26.1,19.5
2022-10-31,0.0,22.5,28.1,18.6
2022-11-01,6.9,21.1,24.8,18.6
2022-11-02,8.8,20.3,22.9,18.6
2022-11-03,5.5,21.2,24.9,18.8
2022-11-04,3.2,22.4,26.8,19.4
2022-11-05,0.6,22.7,27.3,19.7
2022-11-06,1.0,22.1,25.7,19.7
2022-11-07,0.0,21.8,27.3,17.8
2022-11-08,0.0,21.9,27.2,17.4
2022-11-09,0.0,21.7,27.1,17.6
2022-11-10,0.1,21.7,26.6,17.4
2022-11-11,12.1,20.4,22.0,19.1
2022-11-12,4.6,20.4,22.0,19.0
2022-11-13,5.3,21.5,24.2,20.1
2022-11-14,1.0,21.7,26.2,18.6
2022-11-15,1.0,22.2,26.7,19.1
2022-11-16,0.0,22.3,27.4,18.7
2022-11-17,0.0,20.7,26.9,16.2
2022-11-18,0.0,19.7,26.4,14.8
2022-11-19,0.0,19.3,25.6,14.2
2022-11-20,0.0,19.0,24.6,13.7
2022-11-21,0.0,19.8,25.9,14.1
2022-11-22,0.2,21.0,23.6,18.4
2022-11-23,8.2,20.8,22.0,19.7
2022-11-24,3.0,22.0,25.6,19.9
2022-11-25,0.0,22.6,27.3,19.8
2022-11-26,0.0,23.0,27.7,19.5
2022-11-27,0.2,22.6,27.2,19.4
2022-11-28,0.4,22.8,27.0,19.3
2022-11-29,0.0,22.5,27.1,18.8
2022-11-30,0.0,20.5,26.5,15.8
2022-12-01,0.5,20.9,25.4,16.0
2022-12-02,0.1,22.7,27.7,19.5
2022-12-03,0.0,23.1,28.0,19.6
2022-12-04,0.0,22.6,27.1,19.8
2022-12-05,0.0,21.9,27.1,18.3
2022-12-06,0.0,21.9,26.8,18.6
2022-12-07,0.0,20.3,25.9,16.9
2022-12-08,0.2,20.1,24.3,16.3
2022-12-09,10.5,18.0,19.7,16.5
2022-12-10,46.6,17.6,18.2,16.4
2022-12-11,2.9,19.4,21.0,18.1
2022-12-12,10.0,20.9,23.9,19.1
2022-12-13,7.8,21.0,24.4,19.3
2022-12-14,0.1,21.2,24.7,18.7
2022-12-15,0.0,21.4,27.7,16.9
2022-12-16,0.0,20.9,27.9,15.1
2022-12-17,0.0,21.2,27.6,15.6
2022-12-18,0.0,21.3,26.2,17.6
2022-12-19,0.0,20.9,25.8,17.5
2022-12-20,0.0,20.9,27.3,15.5
2022-12-21,0.0,20.6,26.8,16.3
2022-12-22,0.0,20.0,27.0,14.0
2022-12-23,0.0,20.3,27.1,14.8
2022-12-24,0.0,20.1,27.2,13.2
2022-12-25,2.4,20.5,23.7,16.9
2022-12-26,1.0,22.3,25.3,20.1
2022-12-27,1.5,22.2,25.9,20.0
2022-12-28,0.0,22.8,27.7,19.5
2022-12-29,0.0,22.0,27.9,18.0
2022-12-30,0.0,21.5,27.3,16.2
2022-12-31,0.0,20.9,27.5,15.6
2023-01-01,0.0,21.2,27.7,15.6
2023-01-02,0.0,20.8,26.8,16.3
2023-01-03,0.0,20.7,26.3,16.3
2023-01-04,0.0,20.7,26.0,16.9
2023-01-05,0.0,20.5,25.6,17.0
2023-01-06,0.0,20.3,26.1,15.6
2023-01-07,0.0,20.4,25.5,16.1
2023-01-08,0.0,20.4,25.8,16.9
2023-01-09,0.0,19.3,26.2,14.5
2023-01-10,0.0,18.9,26.6,12.4
2023-01-11,0.0,19.1,27.0,12.3
2023-01-12,0.0,19.7,28.0,12.3
2023-01-13,0.0,20.0,27.9,12.9
2023-01-14,0.0,20.1,28.0,14.1
2023-01-15,0.0,20.2,28.3,12.9
2023-01-16,0.0,20.6,28.8,13.6
2023-01-17,0.0,20.3,28.4,13.7
2023-01-18,0.0,20.0,27.7,14.0
2023-01-19,0.0,20.2,27.4,15.2
2023-01-20,0.0,19.6,25.5,14.2
2023-01-21,0.0,20.8,25.9,17.5
2023-01-22,0.0,20.5,26.1,16.0
2023-01-23,0.0,20.6,26.2,15.5
2023-01-24,0.1,21.7,26.3,18.2
2023-01-25,0.0,20.9,27.0,16.2
2023-01-26,0.0,20.9,27.6,16.1
2023-01-27,0.0,21.0,27.7,16.2
2023-01-28,0.0,20.6,27.7,14.1
2023-01-29,0.0,21.0,28.1,14.2
2023-01-30,0.4,21.5,26.7,17.0
2023-01-31,0.0,22.3,27.9,18.8
2023-02-01,0.0,21.9,27.4,16.0
2023-02-02,0.0,22.1,26.4,18.9
2023-02-03,0.0,21.6,25.7,17.1
2023-02-04,0.0,23.1,29.3,18.2
2023-02-05,0.0,23.1,30.0,17.3
2023-02-06,0.0,22.5,29.2,16.7
2023-02-07,0.0,22.9,28.9,17.3
2023-02-08,0.0,23.5,30.1,17.7
2023-02-09,0.0,23.1,29.3,17.4
2023-02-10,0.0,22.8,29.7,16.5
2023-02-11,0.0,22.4,29.3,15.9
2023-02-12,0.0,23.3,30.8,16.5
2023-02-13,0.0,23.5,30.3,16.4
2023-02-14,0.0,22.7,29.7,15.9
2023-02-15,0.0,22.6,29.9,15.4
2023-02-16,0.0,23.0,29.9,15.9
2023-02-17,0.0,22.8,29.7,15.9
2023-02-18,0.0,22.8,29.8,15.9
2023-02-19,0.0,23.2,29.7,17.2
2023-02-20,0.0,23.2,29.4,17.6
2023-02-21,0.0,23.4,30.0,17.1
2023-02-22,0.0,23.7,30.5,17.3
2023-02-23,0.0,22.9,30.3,16.1
2023-02-24,0.0,22.9,30.7,15.3
2023-02-25,0.0,23.4,30.9,15.3
2023-02-26,0.0,23.5,30.3,17.0
2023-02-27,0.0,22.3,29.2,15.5
2023-02-28,0.0,22.8,29.2,15.2
2023-03-01,0.0,23.9,29.2,18.5
2023-03-02,0.0,23.0,29.5,16.9
2023-03-03,0.0,22.8,30.1,14.8
2023-03-04,0.0,23.5,30.8,15.4
2023-03-05,0.0,24.1,30.9,17.5
2023-03-06,0.0,23.7,30.6,16.8
2023-03-07,0.0,23.5,29.8,15.9
2023-03-08,0.0,23.8,30.3,18.1
2023-03-09,0.0,23.3,29.0,17.2
2023-03-10,0.0,23.3,29.1,16.5
2023-03-11,0.0,23.5,30.5,15.8
2023-03-12,0.0,23.9,30.8,16.3
2023-03-13,0.0,24.9,31.2,18.3
2023-03-14,0.0,25.5,31.7,19.1
2023-03-15,0.0,25.9,32.3,19.9
2023-03-16,4.9,25.0,30.1,21.1
2023-03-17,1.7,24.0,29.1,20.0
2023-03-18,4.3,23.9,28.9,20.2
2023-03-19,0.8,24.7,30.3,19.8
2023-03-20,0.0,24.9,30.9,19.3
2023-03-21,0.0,24.7,31.9,19.4
2023-03-22,0.0,25.5,31.6,19.4
2023-03-23,0.0,26.2,32.5,20.3
2023-03-24,0.0,26.6,33.0,21.2
2023-03-25,0.5,25.7,30.6,21.5
2023-03-26,0.0,26.7,32.2,21.6
2023-03-27,0.0,26.6,32.7,20.9
2023-03-28,0.0,27.0,33.2,20.1
2023-03-29,0.1,26.4,31.6,21.8
2023-03-30,0.0,26.7,30.9,23.2
2023-03-31,0.0,26.5,31.8,22.0
2023-04-01,0.1,26.7,31.4,22.4
2023-04-02,0.0,26.7,33.0,21.8
2023-04-03,0.0,26.9,32.6,21.4
2023-04-04,0.2,25.7,29.8,22.2
2023-04-05,0.0,26.8,32.0,20.7
2023-04-06,0.0,27.0,31.4,22.8
2023-04-07,0.0,26.5,31.9,21.6
2023-04-08,0.0,26.4,32.0,20.8
2023-04-09,0.0,26.2,32.4,19.7
2023-04-10,0.0,26.7,32.8,20.6
2023-04-11,0.0,27.0,33.3,20.3
2023-04-12,0.0,27.4,34.2,20.3
2023-04-13,0.0,27.9,34.5,19.7
2023-04-14,0.0,27.9,34.6,22.1
2023-04-15,0.0,27.3,33.4,21.2
2023-04-16,0.0,27.4,34.5,18.9
2023-04-17,0.0,27.5,34.6,20.6
2023-04-18,0.0,28.0,34.6,21.0
2023-04-19,0.0,28.1,34.1,21.7
2023-04-20,0.0,28.1,33.9,22.4
2023-04-21,0.1,27.2,31.9,23.1
2023-04-22,0.6,26.9,32.7,22.7
2023-04-23,0.0,27.2,32.3,21.9
2023-04-24,7.1,26.5,32.3,21.8
2023-04-25,3.4,26.5,31.3,22.8
2023-04-26,0.4,26.8,33.0,22.3
2023-04-27,0.2,27.3,32.9,22.8
2023-04-28,0.2,27.2,32.2,22.1
2023-04-29,4.3,25.8,30.0,22.7
2023-04-30,15.8,25.8,30.7,21.9
2023-05-01,19.3,24.6,28.8,21.6
2023-05-02,8.2,24.4,30.1,21.2
2023-05-03,3.2,24.7,29.3,21.9
2023-05-04,0.2,24.9,29.4,21.6
2023-05-05,0.7,24.3,27.6,21.4
2023-05-06,2.5,24.6,28.7,21.6
2023-05-07,5.4,23.6,26.5,20.9
2023-05-08,23.5,24.5,30.7,20.6
2023-05-09,7.1,25.4,30.8,20.8
2023-05-10,0.5,26.8,32.4,21.8
2023-05-11,2.6,26.7,32.4,22.7
2023-05-12,0.4,26.1,31.5,21.7
2023-05-13,0.7,25.9,29.8,22.6
2023-05-14,0.0,26.7,32.2,21.7
2023-05-15,0.0,27.1,32.3,22.6
2023-05-16,0.0,27.5,33.1,22.1
2023-05-17,0.0,28.3,33.8,23.7
2023-05-18,0.0,27.7,33.0,23.0
2023-05-19,0.0,28.2,34.3,22.4
2023-05-20,0.8,27.2,33.2,23.1
2023-05-21,18.5,25.4,32.4,21.9
2023-05-22,4.0,24.8,30.9,20.8
2023-05-23,0.3,26.0,31.6,21.0
2023-05-24,2.5,25.7,31.4,21.3
2023-05-25,6.9,25.2,30.6,21.4
2023-05-26,0.0,25.9,30.8,21.7
2023-05-27,0.5,26.0,31.1,21.0
2023-05-28,0.2,26.4,32.0,21.7
2023-05-29,0.5,26.4,31.1,22.3
2023-05-30,6.2,24.8,30.7,21.0
2023-05-31,18.1,25.1,30.9,20.4
2023-06-01,11.0,25.5,31.3,21.7
2023-06-02,1.8,25.7,31.7,21.7
2023-06-03,0.4,26.6,32.3,22.1
2023-06-04,0.6,25.5,29.4,22.6
2023-06-05,0.7,26.5,31.0,22.7
2023-06-06,0.1,26.7,31.9,22.0
2023-06-07,0.6,26.2,31.3,21.9
2023-06-08,0.6,26.1,32.1,21.2
2023-06-09,3.1,25.7,31.5,21.3
2023-06-10,2.5,25.0,30.0,21.1
2023-06-11,1.6,25.0,29.3,20.6
2023-06-12,1.2,25.2,31.2,21.1
2023-06-13,0.0,25.5,31.1,20.9
2023-06-14,0.0,25.7,30.6,20.7
2023-06-15,0.0,26.6,31.4,21.4
2023-06-16,0.0,26.6,31.8,21.9
2023-06-17,0.9,26.1,31.6,21.5
2023-06-18,4.3,25.0,29.8,22.3
2023-06-19,4.6,24.6,30.3,21.2
2023-06-20,6.3,23.3,26.4,21.5
2023-06-21,23.4,23.5,28.3,20.9
2023-06-22,15.5,24.7,30.2,20.4
2023-06-23,0.1,24.3,29.0,20.9
2023-06-24,0.6,23.9,27.6,20.7
2023-06-25,3.5,23.5,27.9,20.3
2023-06-26,0.1,23.8,27.3,20.6
2023-06-27,2.8,23.9,28.7,20.0
2023-06-28,2.1,23.9,28.2,20.6
2023-06-29,13.2,23.4,26.7,20.8
2023-06-30,0.9,24.5,29.2,20.4
2023-07-01,0.2,25.1,29.3,21.2
2023-07-02,9.2,24.0,27.9,21.2
2023-07-03,5.8,23.4,28.1,21.1
2023-07-04,19.4,22.4,26.0,20.1
2023-07-05,22.2,22.5,25.5,20.6
2023-07-06,10.6,22.6,25.1,20.7
2023-07-07,5.8,23.4,28.2,20.7
2023-07-08,1.7,23.0,26.0,21.0
2023-07-09,2.2,23.8,27.3,21.1
2023-07-10,3.5,23.2,26.6,21.0
2023-07-11,3.9,23.2,27.2,20.7
2023-07-12,1.3,23.4,28.6,20.1
2023-07-13,3.0,23.3,27.7,20.7
2023-07-14,1.0,23.9,28.5,20.6
2023-07-15,1.2,24.3,28.7,21.0
2023-07-16,0.5,23.6,26.7,21.3
2023-07-17,1.0,24.0,27.2,21.0
2023-07-18,0.5,24.3,28.2,21.6
2023-07-19,1.6,23.8,27.2,21.9
2023-07-20,1.8,24.0,27.9,21.4
2023-07-21,0.9,24.2,28.5,21.6
2023-07-22,3.9,23.1,26.6,20.5
2023-07-23,14.1,22.1,25.2,20.4
2023-07-24,29.0,21.4,23.5,20.1
2023-07-25,20.6,21.2,23.2,19.9
2023-07-26,16.2,21.0,23.1,19.7
2023-07-27,2.7,22.1,25.2,19.8
2023-07-28,0.3,23.4,27.3,20.1
2023-07-29,0.6,23.6,27.1,20.4
2023-07-30,0.0,24.1,28.3,20.2
2023-07-31,0.1,24.5,28.7,21.1
2023-08-01,0.1,24.4,28.1,21.6
2023-08-02,0.1,24.1,28.1,20.2
2023-08-03,0.2,24.3,28.0,20.6
2023-08-04,1.2,24.3,28.7,20.9
2023-08-05,0.7,24.0,28.2,20.0
2023-08-06,0.5,24.4,29.0,20.8
2023-08-07,0.4,24.3,28.5,20.8
2023-08-08,2.2,23.6,27.7,20.2
2023-08-09,0.6,24.3,29.0,19.8
2023-08-10,1.2,24.0,28.2,20.4
2023-08-11,0.2,24.5,29.6,20.5
2023-08-12,0.3,24.7,28.5,21.5
2023-08-13,0.1,24.5,29.1,20.7
2023-08-14,0.3,24.3,28.8,20.4
2023-08-15,0.0,24.6,29.9,20.2
2023-08-16,0.0,25.1,30.1,20.1
2023-08-17,0.0,24.9,29.4,20.9
2023-08-18,0.3,24.4,28.5,21.0
2023-08-19,2.2,22.8,26.2,20.5
2023-08-20,0.3,24.2,28.5,20.2
2023-08-21,0.0,24.9,29.8,20.4
2023-08-22,0.6,25.2,29.4,20.8
2023-08-23,0.0,25.2,29.8,21.1
2023-08-24,0.0,24.7,29.3,20.7
2023-08-25,0.0,25.2,30.5,20.0
2023-08-26,5.1,25.0,30.3,21.3
2023-08-27,0.9,24.5,28.6,21.4
2023-08-28,0.1,25.7,30.9,21.0
2023-08-29,0.0,25.6,31.1,21.2
2023-08-30,0.1,25.7,30.6,21.3
2023-08-31,3.1,24.7,30.1,21.1
2023-09-01,7.1,25.0,29.9,20.7
2023-09-02,9.8,24.0,28.4,22.0
2023-09-03,0.3,23.9,28.5,21.1
2023-09-04,0.7,23.1,26.9,20.9
2023-09-05,3.3,22.6,27.3,20.1
2023-09-06,4.5,23.2,29.3,20.1
2023-09-07,0.4,23.7,28.6,20.9
2023-09-08,1.1,23.8,27.6,20.7
2023-09-09,0.4,24.4,29.1,20.7
2023-09-10,1.4,24.5,29.3,21.3
2023-09-11,0.8,24.4,29.1,20.9
2023-09-12,0.3,24.4,28.8,20.7
2023-09-13,0.6,24.2,28.9,20.5
2023-09-14,1.0,23.3,28.0,19.8
2023-09-15,5.5,23.5,27.0,20.3
2023-09-16,1.1,23.9,27.1,21.5
2023-09-17,12.9,23.6,28.5,20.9
2023-09-18,1.8,23.7,29.1,20.1
2023-09-19,0.6,24.2,29.0,20.7
2023-09-20,3.9,24.0,28.6,20.0
2023-09-21,5.3,24.0,27.8,20.8
2023-09-22,0.6,24.7,29.7,21.0
2023-09-23,2.0,24.9,29.7,21.4
2023-09-24,2.2,24.5,29.1,21.0
2023-09-25,2.6,23.9,29.0,21.0
2023-09-26,0.2,24.2,28.6,20.7
2023-09-27,0.4,24.1,27.6,21.1
2023-09-28,6.3,23.2,27.9,20.4
2023-09-29,4.0,23.8,28.2,20.7
2023-09-30,0.8,24.0,27.4,21.0
2023-10-01,1.0,23.9,28.5,20.9
2023-10-02,0.0,24.8,29.2,21.1
2023-10-03,0.0,24.8,30.0,20.4
2023-10-04,0.0,24.7,30.0,20.5
2023-10-05,0.0,25.1,30.4,20.4
2023-10-06,1.1,24.9,28.5,21.2
2023-10-07,0.3,25.7,29.9,22.4
2023-10-08,5.5,25.3,29.2,22.1
2023-10-09,13.3,24.1,28.7,21.5
2023-10-10,4.8,24.2,28.7,20.8
2023-10-11,17.1,23.8,28.4,21.2
2023-10-12,0.2,24.2,29.1,21.3
2023-10-13,0.0,23.9,29.3,19.2
2023-10-14,0.0,24.0,29.2,19.2
2023-10-15,0.1,24.6,30.0,20.7
2023-10-16,6.0,24.0,28.1,21.6
2023-10-17,1.0,24.9,30.1,20.9
2023-10-18,0.0,24.3,30.0,19.5
2023-10-19,0.0,24.4,29.7,19.5
2023-10-20,0.0,24.6,30.2,19.7
2023-10-21,0.0,24.6,29.5,20.2
2023-10-22,0.0,25.0,30.7,20.4
2023-10-23,0.0,24.1,30.1,19.6
2023-10-24,0.0,23.8,30.5,17.9
2023-10-25,0.0,23.7,30.0,18.5
2023-10-26,0.0,23.8,29.9,17.9
2023-10-27,0.0,24.2,29.6,19.2
2023-10-28,0.0,25.0,30.1,21.1
2023-10-29,3.9,24.2,28.6,20.6
2023-10-30,1.5,23.6,29.1,20.9
2023-10-31,3.5,23.5,28.2,20.3
2023-11-01,8.2,23.9,28.3,20.4
2023-11-02,4.7,24.0,28.7,20.0
2023-11-03,5.1,24.1,29.7,21.0
2023-11-04,14.4,23.3,28.5,21.1
2023-11-05,11.8,23.5,27.8,21.0
2023-11-06,10.1,23.6,27.6,21.0
2023-11-07,20.3,23.0,27.2,20.1
2023-11-08,16.1,23.5,29.0,21.0
2023-11-09,5.8,23.2,28.1,20.7
2023-11-10,1.9,23.6,27.9,20.4
2023-11-11,0.0,23.2,28.8,18.8
2023-11-12,0.0,22.2,27.4,17.6
2023-11-13,0.0,22.2,27.4,17.4
2023-11-14,1.0,21.3,24.1,18.8
2023-11-15,0.0,22.9,27.3,19.9
2023-11-16,0.0,23.6,28.8,18.8
2023-11-17,0.0,24.1,28.9,20.1
2023-11-18,0.1,24.3,29.4,20.7
2023-11-19,0.0,23.5,29.0,18.8
2023-11-20,2.3,23.2,29.0,18.6
2023-11-21,1.4,23.5,27.6,20.7
2023-11-22,1.8,23.5,27.6,21.2
2023-11-23,3.8,23.1,26.9,20.8
2023-11-24,3.8,23.1,27.1,20.5
2023-11-25,1.9,23.0,27.2,20.6
2023-11-26,0.0,22.7,26.4,19.7
2023-11-27,2.3,22.7,26.6,20.0
2023-11-28,2.0,23.2,28.0,19.9
2023-11-29,0.2,23.0,27.4,20.3
2023-11-30,0.1,22.9,27.0,20.1
2023-12-01,2.3,22.7,27.1,19.6
2023-12-02,0.3,22.3,26.9,19.1
2023-12-03,3.6,22.2,24.6,21.0
2023-12-04,0.1,21.9,23.7,20.7
2023-12-05,0.3,22.1,25.4,19.7
2023-12-06,0.0,23.4,28.8,18.8
2023-12-07,0.0,24.1,29.4,20.4
2023-12-08,2.9,23.5,27.6,21.3
2023-12-09,2.5,23.2,28.2,20.7
2023-12-10,0.1,23.2,28.4,19.9
2023-12-11,0.1,23.1,27.8,19.8
2023-12-12,0.0,22.5,27.6,19.0
2023-12-13,0.0,21.7,27.2,17.9
2023-12-14,0.0,21.3,25.9,18.2
2023-12-15,0.5,21.3,26.4,17.0
2023-12-16,1.6,22.3,26.6,18.9
2023-12-17,0.2,22.0,24.5,20.3
2023-12-18,0.0,22.0,25.4,19.4
2023-12-19,0.0,22.0,27.3,18.9
2023-12-20,0.0,21.7,26.7,17.8
2023-12-21,0.0,22.2,27.6,18.1
2023-12-22,0.0,22.5,28.3,18.8
2023-12-23,0.0,21.4,28.8,16.7
2023-12-24,0.0,21.4,28.7,14.8
2023-12-25,0.0,22.1,28.4,17.8
2023-12-26,0.0,21.2,28.9,15.8
2023-12-27,0.0,21.4,29.0,15.5
2023-12-28,0.0,21.8,28.6,16.2
2023-12-29,0.0,21.9,27.5,17.4
2023-12-30,0.0,22.6,28.6,18.7
2023-12-31,0.0,21.7,27.9,18.0
2024-01-01,0.0,22.0,28.3,17.0
2024-01-02,0.0,21.6,25.6,18.8
2024-01-03,0.0,21.7,26.8,18.2
2024-01-04,3.7,21.3,23.9,19.7
2024-01-05,0.2,22.1,26.4,19.1
2024-01-06,0.0,23.1,28.6,19.3
2024-01-07,0.0,23.4,28.5,20.1
2024-01-08,13.8,20.7,22.2,19.6
2024-01-09,0.0,21.7,25.9,19.5
2024-01-10,0.0,21.7,25.9,18.3
2024-01-11,0.0,22.3,28.8,17.8
2024-01-12,0.0,21.6,28.2,16.4
2024-01-13,0.0,22.0,28.4,16.8
2024-01-14,0.0,22.6,29.3,18.0
2024-01-15,0.0,22.3,29.1,16.5
2024-01-16,0.0,22.2,28.6,17.6
2024-01-17,0.0,22.3,28.8,16.9
2024-01-18,0.0,22.6,28.5,17.7
2024-01-19,0.0,22.8,29.1,17.9
2024-01-20,0.0,22.9,29.1,18.5
2024-01-21,0.0,23.3,29.9,17.9
2024-01-22,0.0,23.6,29.9,18.1
2024-01-23,0.0,23.6,29.7,18.7
2024-01-24,0.0,23.5,29.1,18.2
2024-01-25,0.0,23.6,28.8,20.0
2024-01-26,0.0,22.6,28.9,17.9
2024-01-27,0.0,22.1,28.5,17.1
2024-01-28,0.0,22.3,28.2,17.4
2024-01-29,0.0,22.2,28.4,17.3
2024-01-30,0.0,22.5,29.6,16.4
2024-01-31,0.0,23.6,30.2,17.7
2024-02-01,0.0,24.1,30.1,19.2
2024-02-02,0.0,24.6,30.3,20.0
2024-02-03,0.0,24.6,29.5,20.6
2024-02-04,0.0,23.9,29.6,18.6
2024-02-05,0.0,23.8,30.7,17.9
2024-02-06,0.0,24.4,32.1,17.6
2024-02-07,0.0,25.0,32.5,17.4
2024-02-08,0.0,25.3,32.8,18.3
2024-02-09,0.0,24.9,32.2,18.3
2024-02-10,0.0,23.9,30.7,19.3
2024-02-11,0.0,23.5,30.1,18.3
2024-02-12,0.0,23.4,30.9,16.7
2024-02-13,0.0,23.4,30.2,16.9
2024-02-14,0.0,24.2,30.4,19.4
2024-02-15,0.0,23.8,30.2,17.9
2024-02-16,0.0,23.3,29.9,17.1
2024-02-17,0.0,24.4,30.7,18.2
2024-02-18,0.0,24.6,31.0,18.3
2024-02-19,0.0,24.5,31.1,18.2
2024-02-20,0.0,25.1,31.3,19.3
2024-02-21,0.0,25.7,31.2,20.5
2024-02-22,0.0,25.8,31.7,21.1
2024-02-23,0.0,25.5,31.4,19.8
2024-02-24,0.0,26.3,31.9,22.0
2024-02-25,0.0,25.6,31.2,21.2
2024-02-26,0.0,24.3,30.1,19.0
2024-02-27,0.0,24.8,30.6,19.5
2024-02-28,0.0,25.3,32.0,18.8
2024-02-29,0.0,25.0,32.0,18.2
2024-03-01,0.0,25.1,31.5,18.5
2024-03-02,0.0,25.6,32.1,19.5
2024-03-03,0.0,25.6,31.6,19.7
2024-03-04,0.0,26.3,32.8,20.1
2024-03-05,0.0,26.8,33.4,21.3
2024-03-06,0.0,26.7,32.8,20.6
2024-03-07,0.0,27.1,32.7,21.2
2024-03-08,0.0,27.1,32.6,21.7
2024-03-09,0.0,27.7,33.2,22.6
2024-03-10,0.2,27.4,31.8,23.8
2024-03-11,0.0,27.3,33.0,22.4
2024-03-12,0.0,27.0,32.8,21.5
2024-03-13,0.0,27.5,32.6,22.3
2024-03-14,0.1,27.5,32.1,23.8
2024-03-15,0.0,28.0,32.2,24.1
2024-03-16,0.0,28.1,32.8,24.1
2024-03-17,0.0,27.1,32.2,22.2
2024-03-18,0.0,27.5,32.8,22.1
2024-03-19,0.0,27.2,32.6,21.8
2024-03-20,0.0,27.0,32.6,21.2
2024-03-21,0.0,26.3,31.8,20.7
2024-03-22,0.0,26.8,32.1,21.6
2024-03-23,0.0,27.3,33.4,20.9
2024-03-24,0.0,27.3,33.3,21.0
2024-03-25,0.0,27.2,33.5,20.6
2024-03-26,0.0,27.7,34.6,21.1
2024-03-27,0.0,27.1,34.0,20.5
2024-03-28,0.0,27.7,34.1,20.6
2024-03-29,0.0,28.4,34.5,22.3
2024-03-30,0.0,28.5,34.9,23.1
2024-03-31,0.0,27.4,33.5,21.3
2024-04-01,0.0,28.0,34.2,21.7
2024-04-02,0.0,29.2,35.6,23.4
2024-04-03,0.0,28.8,34.9,23.0
2024-04-04,0.0,29.1,35.3,23.0
2024-04-05,0.0,29.3,35.9,22.9
2024-04-06,0.0,29.4,36.3,22.1
2024-04-07,0.0,29.2,35.9,23.3
2024-04-08,0.0,29.0,35.7,22.8
2024-04-09,0.0,28.3,34.3,22.1
2024-04-10,0.0,28.1,34.5,21.7
2024-04-11,0.0,28.4,34.5,21.5
2024-04-12,0.4,28.1,33.8,23.0
2024-04-13,0.0,28.1,33.8,22.9
2024-04-14,0.0,28.3,34.3,22.2
2024-04-15,0.0,28.6,35.1,21.6
2024-04-16,0.0,28.7,35.3,20.9
2024-04-17,0.0,29.6,36.2,22.5
2024-04-18,0.0,29.9,35.8,23.4
2024-04-19,0.0,29.9,34.8,25.2
2024-04-20,0.0,28.1,32.7,25.0
2024-04-21,0.0,29.6,35.7,23.9
2024-04-22,0.0,29.9,35.9,24.1
2024-04-23,0.0,29.8,36.1,23.6
2024-04-24,0.0,29.5,35.5,22.9
2024-04-25,0.0,29.9,36.0,22.8
2024-04-26,0.0,30.3,36.5,24.1
2024-04-27,0.0,30.0,36.6,23.1
2024-04-28,0.0,30.4,37.5,23.0
2024-04-29,0.0,30.5,36.3,24.3
2024-04-30,0.0,30.8,36.8,24.0
2024-05-01,0.0,31.0,37.0,24.7
2024-05-02,0.0,30.9,36.2,26.0
2024-05-03,1.9,29.2,36.4,25.8
2024-05-04,0.0,29.6,36.7,23.5
2024-05-05,0.0,30.4,36.4,23.8
2024-05-06,2.3,29.6,36.3,24.5
2024-05-07,2.5,28.1,33.6,24.0
2024-05-08,6.3,27.0,32.8,23.5
2024-05-09,1.4,27.0,32.5,22.7
2024-05-10,22.1,26.5,32.4,23.3
2024-05-11,2.8,26.2,31.1,22.3
2024-05-12,11.8,26.6,32.0,22.7
2024-05-13,4.7,25.6,30.6,21.7
2024-05-14,1.0,26.0,29.9,22.4
2024-05-15,3.9,26.8,31.3,23.5
2024-05-16,0.3,26.2,29.5,23.2
2024-05-17,5.7,24.9,29.4,22.8
2024-05-18,30.8,24.9,30.0,21.7
2024-05-19,28.6,24.5,27.8,22.4
2024-05-20,9.5,24.8,28.9,22.0
2024-05-21,18.3,25.0,29.8,21.9
2024-05-22,4.5,26.4,32.3,22.5
2024-05-23,4.2,26.8,32.6,22.7
2024-05-24,5.4,25.9,29.9,22.4
2024-05-25,4.3,24.8,28.3,22.2
2024-05-26,0.3,25.2,29.5,22.6
2024-05-27,0.1,25.6,29.7,21.9
2024-05-28,0.2,25.7,30.1,22.4
2024-05-29,0.0,26.6,31.1,22.2
2024-05-30,9.8,26.7,32.2,22.2
2024-05-31,0.0,27.9,32.9,23.2
2024-06-01,9.5,26.2,31.9,22.0
2024-06-02,5.9,25.4,31.5,21.5
2024-06-03,5.5,24.8,28.4,21.6
2024-06-04,9.6,25.4,30.2,21.8
2024-06-05,17.1,25.2,30.0,22.6
2024-06-06,12.7,24.7,31.3,21.9
2024-06-07,4.5,24.1,29.0,21.7
2024-06-08,2.4,24.7,29.9,21.5
2024-06-09,1.2,24.2,28.6,20.9
2024-06-10,2.7,24.4,28.2,21.5
2024-06-11,12.1,24.0,28.0,21.8
2024-06-12,3.5,24.3,29.1,21.8
2024-06-13,7.5,23.7,29.0,21.4
2024-06-14,0.6,25.0,29.7,21.3
2024-06-15,0.1,25.2,29.4,20.9
2024-06-16,1.2,25.3,29.6,21.3
2024-06-17,11.7,25.5,30.6,21.3
2024-06-18,4.8,24.7,29.3,21.7
2024-06-19,10.9,24.7,29.9,21.6
2024-06-20,1.0,24.2,29.2,21.7
2024-06-21,1.0,24.1,28.2,21.2
2024-06-22,1.6,24.3,28.3,21.4
2024-06-23,3.5,24.4,29.6,21.5
2024-06-24,1.1,24.0,28.6,20.5
2024-06-25,17.1,24.2,28.6,21.4
2024-06-26,1.7,23.6,26.5,21.8
2024-06-27,0.8,23.7,26.9,22.2
2024-06-28,0.3,24.5,28.3,21.8
2024-06-29,1.6,24.8,28.5,21.8
2024-06-30,3.1,24.3,27.9,22.1
2024-07-01,9.3,23.4,26.3,21.7
2024-07-02,0.0,24.7,28.2,21.3
2024-07-03,1.7,24.5,28.5,21.6
2024-07-04,6.3,23.7,27.1,21.1
2024-07-05,7.4,23.9,28.7,21.2
2024-07-06,2.6,23.2,27.0,20.7
2024-07-07,0.3,23.2,26.8,21.1
2024-07-08,29.3,22.1,24.7,20.7
2024-07-09,3.5,23.3,26.4,20.0
2024-07-10,8.6,24.1,30.3,20.1
2024-07-11,9.9,23.9,27.7,20.9
2024-07-12,11.0,23.9,29.1,21.2
2024-07-13,2.7,23.8,26.9,20.9
2024-07-14,13.4,23.2,25.8,21.6
2024-07-15,49.5,22.3,23.5,20.8
2024-07-16,26.5,22.6,25.0,20.4
2024-07-17,5.2,23.6,26.6,21.7
2024-07-18,20.4,22.4,24.4,21.3
2024-07-19,19.6,22.0,24.2,20.6
2024-07-20,0.7,23.4,25.9,20.8
2024-07-21,1.9,24.0,27.1,22.2
2024-07-22,0.6,23.8,27.1,21.9
2024-07-23,0.6,24.0,27.5,21.7
2024-07-24,0.9,23.2,25.6,21.3
2024-07-25,7.1,23.0,26.7,21.1
2024-07-26,3.2,23.4,25.9,21.5
2024-07-27,0.2,24.1,27.5,21.7
2024-07-28,0.2,24.0,26.8,21.9
2024-07-29,4.4,24.2,27.1,21.9
2024-07-30,12.5,23.6,27.0,21.4
2024-07-31,4.7,23.7,28.3,21.1
2024-08-01,23.2,23.5,26.9,20.8
2024-08-02,3.7,23.2,26.5,20.7
2024-08-03,6.5,23.3,26.4,20.6
2024-08-04,0.9,23.9,27.8,20.9
2024-08-05,8.3,23.6,28.7,20.5
2024-08-06,10.0,23.3,27.9,21.0
2024-08-07,19.6,22.4,26.3,20.7
2024-08-08,3.7,23.0,26.2,20.7
2024-08-09,11.0,23.8,28.1,20.4
2024-08-10,6.9,24.4,28.0,21.6
2024-08-11,11.1,24.8,29.2,21.7
2024-08-12,3.5,24.8,28.8,21.4
2024-08-13,7.7,25.3,29.7,22.2
2024-08-14,0.8,25.9,30.4,22.3
2024-08-15,7.2,25.4,29.4,23.5
2024-08-16,7.3,25.5,29.8,22.7
2024-08-17,2.0,25.4,29.7,22.7
2024-08-18,10.9,25.4,29.8,22.4
2024-08-19,12.5,24.9,29.6,22.5
2024-08-20,8.8,25.1,30.0,21.6
2024-08-21,5.0,24.9,29.0,22.5
2024-08-22,0.6,24.5,28.4,21.4
2024-08-23,0.1,24.6,28.6,21.0
2024-08-24,1.1,24.1,27.7,21.1
2024-08-25,0.2,23.8,26.9,21.3
2024-08-26,0.2,24.2,27.8,20.7
2024-08-27,1.9,24.0,27.1,21.3
2024-08-28,10.0,23.1,26.7,20.4
2024-08-29,9.7,22.6,25.7,21.1
2024-08-30,6.3,22.8,26.8,20.6
2024-08-31,3.2,22.7,25.2,20.9
2024-09-01,2.9,23.6,27.8,21.0
2024-09-02,3.1,23.7,28.3,21.3
2024-09-03,0.4,23.9,27.9,21.4
2024-09-04,0.2,24.0,27.5,20.9
2024-09-05,0.6,24.6,28.4,21.6
2024-09-06,1.1,24.0,27.3,21.3
2024-09-07,7.8,23.9,28.2,21.4
2024-09-08,4.0,23.1,26.9,21.0
2024-09-09,1.4,23.8,27.5,21.4
2024-09-10,0.4,24.3,28.5,21.7
2024-09-11,0.5,23.9,27.9,20.7
2024-09-12,0.6,24.1,27.9,20.4
2024-09-13,0.0,24.1,28.4,20.0
2024-09-14,0.0,24.0,28.2,20.7
2024-09-15,0.5,23.8,27.8,20.0
2024-09-16,0.3,23.6,27.9,19.2
2024-09-17,0.7,24.2,28.6,20.4
2024-09-18,0.0,23.7,28.6,19.2
2024-09-19,0.3,23.8,28.1,19.3
2024-09-20,0.1,24.3,29.4,20.3
2024-09-21,0.1,24.3,29.0,20.3
2024-09-22,0.0,23.8,26.9,20.7
2024-09-23,1.2,24.0,27.5,21.2
2024-09-24,0.5,23.5,27.5,20.5
2024-09-25,0.1,23.8,27.3,21.4
2024-09-26,0.5,23.6,26.7,20.6
2024-09-27,0.4,23.8,27.4,20.3
2024-09-28,2.5,24.6,29.1,20.8
2024-09-29,4.8,24.8,29.1,21.1
2024-09-30,1.2,25.4,29.5,21.9
2024-10-01,0.2,25.7,30.4,21.4
2024-10-02,4.5,25.6,30.9,21.9
2024-10-03,2.7,23.8,28.7,20.8
2024-10-04,8.7,24.1,29.2,21.3
2024-10-05,21.7,23.2,27.0,21.3
2024-10-06,1.1,24.0,28.5,20.7
2024-10-07,0.1,24.1,29.0,21.1
2024-10-08,5.3,24.2,29.3,21.3
2024-10-09,2.7,24.4,28.2,21.4
2024-10-10,5.3,24.2,28.0,21.8
2024-10-11,9.0,24.1,28.3,21.4
2024-10-12,10.8,23.9,27.4,21.3
2024-10-13,3.3,24.2,28.6,21.6
2024-10-14,15.9,22.3,24.9,20.9
2024-10-15,35.2,21.6,22.9,20.5
2024-10-16,8.8,21.5,23.5,20.2
2024-10-17,1.4,23.0,27.3,20.0
2024-10-18,2.4,23.7,27.9,20.7
2024-10-19,9.3,22.8,25.5,21.2
2024-10-20,22.9,23.8,27.4,21.2
2024-10-21,13.3,24.0,28.6,21.4
2024-10-22,28.2,23.3,28.3,20.5
2024-10-23,12.3,23.9,28.8,21.1
2024-10-24,9.7,22.7,26.4,20.9
2024-10-25,0.0,23.5,28.5,20.0
2024-10-26,0.3,23.2,28.0,19.2
2024-10-27,0.1,22.9,28.6,18.4
2024-10-28,0.0,23.6,29.2,19.2
2024-10-29,0.6,24.0,28.4,20.3
2024-10-30,0.7,23.7,27.9,20.6
2024-10-31,3.2,24.0,29.0,20.5
2024-11-01,8.1,24.0,27.6,21.6
2024-11-02,2.7,23.8,28.5,20.7
2024-11-03,1.0,23.8,27.8,20.6
2024-11-04,2.0,23.4,27.6,20.7
2024-11-05,0.0,23.2,27.5,19.6
2024-11-06,0.0,23.3,27.6,18.7
2024-11-07,0.2,23.3,26.0,20.7
2024-11-08,0.0,23.9,29.1,19.8
2024-11-09,0.0,23.5,28.4,19.7
2024-11-10,0.0,23.1,27.7,18.9
2024-11-11,0.0,23.1,27.5,19.4
2024-11-12,0.8,22.8,24.6,20.7
2024-11-13,12.2,22.9,26.6,20.8
2024-11-14,8.2,22.7,25.7,20.9
2024-11-15,4.6,22.7,27.2,20.4
2024-11-16,2.7,22.9,26.4,21.0
2024-11-17,1.5,22.9,26.3,20.1
2024-11-18,0.0,22.7,26.3,20.1
2024-11-19,0.0,22.6,26.2,20.1
2024-11-20,0.0,22.2,26.5,19.0
2024-11-21,0.0,21.9,26.3,18.3
2024-11-22,0.0,21.7,27.5,17.6
2024-11-23,0.0,21.5,27.4,16.4
2024-11-24,0.0,22.4,27.3,19.4
2024-11-25,0.0,21.6,25.3,18.4
2024-11-26,0.0,20.9,23.8,19.2
2024-11-27,0.0,20.9,24.0,18.9
2024-11-28,0.5,20.9,25.4,17.6
2024-11-29,0.1,21.0,24.6,17.2
2024-11-30,0.9,21.2,23.2,19.4
2024-12-01,14.9,21.3,23.0,20.2
2024-12-02,12.4,21.1,22.6,20.3
2024-12-03,5.0,22.3,25.3,20.5
2024-12-04,0.1,22.6,26.6,19.9
2024-12-05,1.7,23.5,27.7,20.8
2024-12-06,0.0,23.8,28.3,21.1
2024-12-07,0.4,23.3,28.1,19.4
2024-12-08,0.0,23.5,28.1,20.1
2024-12-09,0.0,23.2,28.2,18.9
2024-12-10,0.0,22.8,28.0,18.8
2024-12-11,0.0,22.3,25.7,19.8
2024-12-12,24.5,21.0,21.8,20.3
2024-12-13,0.4,21.8,23.8,20.4
2024-12-14,0.3,21.6,26.0,17.9
2024-12-15,0.0,20.1,25.5,16.6
2024-12-16,0.0,20.0,26.0,15.8
2024-12-17,0.0,20.7,26.8,14.7
2024-12-18,1.7,21.8,25.1,18.3
2024-12-19,0.0,22.8,26.5,18.9
2024-12-20,0.5,23.2,26.8,20.7
2024-12-21,0.0,23.1,28.2,19.1
2024-12-22,0.0,22.2,26.7,19.2
2024-12-23,0.4,22.3,26.3,19.1
2024-12-24,0.0,22.1,26.5,17.6
2024-12-25,0.4,21.5,24.7,17.8
2024-12-26,1.4,22.0,24.2,20.4
2024-12-27,4.6,21.4,24.0,19.6
2024-12-28,0.0,21.5,26.1,18.5
2024-12-29,0.0,21.9,27.6,17.9
2024-12-30,0.1,21.7,25.9,17.8
2024-12-31,0.0,22.0,28.0,17.4
2025-01-01,0.0,21.2,26.6,16.7
2025-01-02,0.0,20.7,26.4,17.1
2025-01-03,0.0,20.4,26.0,16.6
2025-01-04,0.0,19.2,25.6,13.7
2025-01-05,0.0,19.8,26.6,15.0
2025-01-06,0.0,20.1,26.3,15.5
2025-01-07,0.0,20.5,26.6,15.1
2025-01-08,0.0,20.7,26.8,16.1
2025-01-09,0.0,19.8,24.8,14.9
2025-01-10,0.0,20.4,25.6,16.6
2025-01-11,0.0,21.5,25.4,18.5
2025-01-12,0.0,22.0,27.9,17.6
2025-01-13,2.4,22.3,27.2,19.1
2025-01-14,1.0,21.9,25.4,18.7
2025-01-15,0.0,21.1,26.4,16.8
2025-01-16,0.0,21.1,26.6,16.7
2025-01-17,0.0,21.0,26.0,17.8
2025-01-18,0.0,21.4,25.7,17.9
2025-01-19,1.2,20.8,23.7,19.0
2025-01-20,0.0,21.9,27.3,17.6
2025-01-21,0.0,20.6,27.4,15.2
2025-01-22,0.0,21.0,27.9,14.4
2025-01-23,0.0,22.3,28.8,18.0
2025-01-24,0.0,21.1,27.1,16.8
2025-01-25,0.0,20.9,28.4,15.2
2025-01-26,0.0,21.4,29.3,15.1
2025-01-27,0.0,20.9,27.9,13.9
2025-01-28,0.0,20.9,27.8,15.2
2025-01-29,0.0,21.6,28.9,16.6
2025-01-30,0.0,21.7,28.5,16.2
2025-01-31,0.0,23.7,30.0,18.8
2025-02-01,0.0,23.8,29.5,19.6
2025-02-02,0.0,23.3,30.4,17.7
2025-02-03,0.0,22.5,29.7,16.2
2025-02-04,0.0,22.7,30.2,15.5
2025-02-05,0.0,23.4,30.2,16.9
2025-02-06,0.0,22.9,29.6,17.3
2025-02-07,0.0,22.8,29.4,16.2
2025-02-08,0.0,22.8,29.3,16.5
2025-02-09,0.0,23.1,29.2,17.3
2025-02-10,0.0,22.4,28.8,17.4
2025-02-11,0.0,22.5,29.3,16.5
2025-02-12,0.0,23.0,31.0,15.6
2025-02-13,0.0,23.8,31.5,15.8
2025-02-14,0.0,24.1,31.1,17.0
2025-02-15,0.0,24.1,31.1,17.2
2025-02-16,0.0,24.2,30.9,17.8
2025-02-17,0.0,24.1,30.7,17.8
2025-02-18,0.0,24.0,30.8,17.2
2025-02-19,0.0,24.7,32.0,17.4
2025-02-20,0.0,24.9,31.5,19.2
2025-02-21,0.0,24.8,31.3,18.8
2025-02-22,0.0,24.8,31.2,18.8
2025-02-23,0.0,25.2,31.6,19.1
2025-02-24,0.0,24.7,30.7,19.2
2025-02-25,0.0,24.0,30.1,18.1
2025-02-26,0.0,24.6,30.7,19.1
2025-02-27,0.0,24.2,30.6,17.8
2025-02-28,0.0,24.2,31.0,17.8
2025-03-01,0.0,24.7,30.8,19.1
2025-03-02,0.0,25.4,31.1,20.5
2025-03-03,0.0,26.3,32.2,20.8
2025-03-04,0.0,26.2,31.8,20.4
2025-03-05,0.0,26.2,32.4,20.6
2025-03-06,0.0,26.3,32.5,20.2
2025-03-07,0.0,25.6,32.8,19.2
2025-03-08,0.0,25.6,32.8,18.0
2025-03-09,0.0,26.1,33.2,19.6
2025-03-10,0.0,24.5,31.0,18.4
2025-03-11,0.3,23.9,31.3,18.3
2025-03-12,4.3,24.6,31.3,20.6
2025-03-13,0.0,25.8,32.6,20.0
2025-03-14,0.0,26.7,34.2,19.9
2025-03-15,0.0,26.3,33.3,18.5
2025-03-16,0.0,25.9,32.4,18.5
2025-03-17,0.0,26.9,32.9,21.9
2025-03-18,0.0,27.5,33.8,21.9
2025-03-19,0.0,27.1,32.7,22.2
2025-03-20,0.0,26.7,32.9,21.3
2025-03-21,0.0,26.6,31.8,21.1
2025-03-22,8.9,25.4,32.1,21.4
2025-03-23,6.7,24.6,30.7,20.7
2025-03-24,0.2,25.9,31.1,21.2
2025-03-25,0.0,25.9,31.6,21.0
2025-03-26,0.0,26.3,31.5,20.6
2025-03-27,0.0,26.4,31.6,21.6
2025-03-28,0.0,27.1,32.6,22.0
2025-03-29,0.0,27.5,33.8,21.7
2025-03-30,0.0,26.7,33.3,20.4
2025-03-31,0.0,27.1,33.2,21.0
2025-04-01,0.0,26.2,32.1,21.2
2025-04-02,0.0,25.8,30.5,21.1
2025-04-03,16.9,24.4,29.4,21.7
2025-04-04,1.6,25.2,31.6,21.3
2025-04-05,5.8,25.4,31.4,21.1
2025-04-06,1.1,26.2,32.3,22.1
2025-04-07,0.1,27.2,33.4,21.5
2025-04-08,0.0,27.1,33.8,21.3
2025-04-09,0.0,26.3,32.6,20.8
2025-04-10,0.1,26.5,31.6,21.6
2025-04-11,10.4,25.3,31.6,21.5
2025-04-12,6.9,24.8,31.6,20.6
2025-04-13,0.8,24.6,30.4,20.6
2025-04-14,0.8,25.3,31.2,21.6
2025-04-15,0.0,25.8,31.6,20.3
2025-04-16,2.9,25.0,31.2,21.3
2025-04-17,1.0,25.8,31.8,21.1
2025-04-18,10.8,25.3,31.2,22.5
2025-04-19,10.9,25.8,31.1,21.8
2025-04-20,1.5,25.3,31.4,22.4
2025-04-21,0.0,26.2,31.7,20.4
2025-04-22,0.0,26.6,32.6,21.0
2025-04-23,0.0,27.6,33.6,22.7
2025-04-24,0.0,27.6,33.6,22.2
2025-04-25,0.0,27.5,32.8,22.6
2025-04-26,0.0,27.3,32.2,22.9
2025-04-27,0.0,27.1,32.2,22.3
2025-04-28,0.0,26.7,32.0,21.5
2025-04-29,0.1,27.3,31.8,22.8
2025-04-30,0.0,27.1,32.5,23.1
2025-05-01,1.9,26.3,32.3,22.8
2025-05-02,4.0,25.5,32.4,21.1
2025-05-03,9.1,25.3,31.2,20.9
2025-05-04,0.0,26.2,31.7,22.2
2025-05-05,0.0,26.3,31.8,20.5
2025-05-06,0.0,26.5,32.2,22.0
2025-05-07,0.0,26.1,31.9,21.7
2025-05-08,0.0,25.6,30.7,21.6
2025-05-09,0.0,25.7,30.9,20.7
2025-05-10,0.0,26.0,31.6,21.5
2025-05-11,0.1,26.1,31.1,21.9
2025-05-12,0.6,26.7,32.6,22.6
2025-05-13,12.7,25.4,31.3,21.4
2025-05-14,18.7,25.4,31.6,21.0
2025-05-15,18.6,24.8,30.6,20.3
2025-05-16,18.9,25.0,29.5,21.3
2025-05-17,21.1,24.4,29.5,21.3
2025-05-18,14.3,24.4,28.8,21.3
2025-05-19,23.6,23.9,27.0,21.7
2025-05-20,6.3,23.5,27.0,21.9
2025-05-21,2.0,23.5,26.8,21.1
2025-05-22,0.3,24.3,27.8,20.5
2025-05-23,1.9,24.2,27.9,20.8
2025-05-24,4.3,23.5,26.6,21.4
2025-05-25,8.3,23.2,26.1,21.0
2025-05-26,7.0,22.5,24.7,21.0
2025-05-27,3.8,23.6,26.6,20.9
2025-05-28,3.2,23.7,27.1,21.8
2025-05-29,19.1,23.3,25.8,21.5
2025-05-30,3.3,22.9,25.2,21.1
2025-05-31,0.0,25.1,29.5,21.4
2025-06-01,0.3,25.2,29.9,21.6
2025-06-02,0.2,24.7,29.3,20.8
2025-06-03,3.9,24.4,28.3,21.3
2025-06-04,0.3,24.7,30.2,20.6
2025-06-05,0.0,24.9,29.6,20.1
2025-06-06,0.0,25.8,30.4,21.7
2025-06-07,0.0,25.8,30.7,21.1
2025-06-08,1.9,25.7,30.7,21.2
2025-06-09,4.3,24.1,28.2,21.6
2025-06-10,2.7,24.6,30.7,20.8
2025-06-11,7.0,23.6,28.1,21.4
2025-06-12,3.4,23.1,26.3,21.1
2025-06-13,7.3,23.5,27.1,20.7
2025-06-14,8.9,23.1,26.9,20.9
2025-06-15,7.6,22.6,25.8,20.6
2025-06-16,12.7,23.0,26.5,20.3
2025-06-17,3.2,23.6,27.1,21.3
2025-06-18,2.1,23.8,27.8,20.9
2025-06-19,0.0,24.4,28.2,21.2
2025-06-20,0.1,24.6,28.5,21.5
2025-06-21,0.7,24.3,28.1,21.4
2025-06-22,8.9,22.9,26.8,20.1
2025-06-23,2.1,22.7,25.4,20.1
2025-06-24,2.0,23.5,26.6,21.1
2025-06-25,3.3,23.4,26.3,21.2
2025-06-26,10.5,23.2,26.1,21.6
2025-06-27,1.2,23.6,28.0,21.0
2025-06-28,2.9,23.7,28.0,21.2
2025-06-29,0.0,24.2,28.2,21.1
2025-06-30,0.0,23.9,27.5,20.3
2025-07-01,0.4,23.4,26.4,21.1
2025-07-02,5.7,23.2,26.7,21.2
2025-07-03,5.9,22.9,26.9,20.4
2025-07-04,0.7,23.3,26.8,20.4
2025-07-05,1.0,23.1,26.4,20.6
2025-07-06,1.4,23.4,26.1,21.2
2025-07-07,1.1,23.7,27.1,20.7
2025-07-08,2.3,24.1,27.6,21.1
2025-07-09,0.3,24.3,28.0,20.9
2025-07-10,4.4,23.9,27.6,21.3
2025-07-11,1.7,23.5,27.8,20.4
2025-07-12,1.6,23.8,27.0,20.9
2025-07-13,10.1,23.6,27.1,21.1
2025-07-14,4.1,23.1,26.5,20.5
2025-07-15,3.3,23.4,27.0,20.4
2025-07-16,10.6,23.1,26.5,20.9
2025-07-17,11.1,23.1,26.2,20.5
2025-07-18,9.8,22.8,26.0,20.4
2025-07-19,28.2,22.2,25.2,20.3
2025-07-20,9.9,22.4,26.2,20.2
2025-07-21,2.2,22.5,24.9,20.0
2025-07-22,3.2,22.7,26.3,20.1
2025-07-23,7.2,22.5,24.9,21.0
2025-07-24,9.6,22.2,25.2,20.1
2025-07-25,6.5,22.5,24.9,20.5
2025-07-26,2.7,22.4,25.5,21.2
2025-07-27,0.6,22.8,25.5,20.8
2025-07-28,0.5,23.0,26.3,19.9
2025-07-29,0.6,22.8,26.7,19.8
2025-07-30,0.8,23.7,27.4,20.8
2025-07-31,2.3,23.3,26.4,20.7
2025-08-01,1.3,23.8,27.7,20.1
2025-08-02,7.8,23.6,27.7,20.5
2025-08-03,6.3,23.6,27.6,20.6
2025-08-04,9.0,23.8,28.6,20.9
2025-08-05,31.3,23.5,27.8,20.9
2025-08-06,1.1,23.8,26.8,20.4
2025-08-07,4.1,23.5,27.0,21.1
2025-08-08,1.3,23.4,27.4,20.6
2025-08-09,3.1,22.9,27.6,20.3
2025-08-10,6.7,22.5,25.7,20.4
2025-08-11,0.3,22.2,24.6,20.2
2025-08-12,7.4,22.6,27.0,20.2
2025-08-13,26.5,21.6,24.4,20.1
2025-08-14,4.2,21.7,26.1,19.7
2025-08-15,5.4,22.3,26.3,19.6
2025-08-16,9.1,22.8,27.0,20.2
2025-08-17,16.6,21.8,24.7,20.2
2025-08-18,8.6,21.4,23.8,20.1
2025-08-19,1.5,22.4,26.0,20.0
2025-08-20,1.0,22.9,25.8,20.4
2025-08-21,0.4,23.2,27.3,19.2
2025-08-22,0.4,23.7,27.7,20.4
2025-08-23,1.2,23.1,26.3,20.4
2025-08-24,0.0,23.7,28.0,20.0
2025-08-25,0.0,22.9,27.5,19.0
2025-08-26,1.6,23.0,27.3,20.0
2025-08-27,13.4,22.2,25.9,19.6
2025-08-28,31.1,22.3,24.8,20.5
2025-08-29,1.7,23.5,27.5,20.5
2025-08-30,5.6,23.5,28.0,20.5
2025-08-31,5.0,23.2,27.0,21.1
2025-09-01,1.2,23.1,26.6,20.7
2025-09-02,0.4,23.0,26.6,20.2
2025-09-03,2.2,22.9,26.2,20.7
2025-09-04,0.7,23.1,26.8,20.4
2025-09-05,0.3,23.5,27.2,20.3
2025-09-06,0.8,23.6,27.6,20.3
2025-09-07,0.6,23.6,27.6,20.3
2025-09-08,0.4,23.5,27.8,19.9
2025-09-09,0.4,24.3,28.4,20.0
2025-09-10,1.5,23.8,28.4,21.3
2025-09-11,0.7,22.8,26.1,20.3
2025-09-12,0.4,23.1,27.5,19.7
2025-09-13,0.6,22.8,26.4,20.1
2025-09-14,0.0,23.4,27.5,20.1
2025-09-15,0.6,23.2,27.5,19.6
2025-09-16,8.1,23.1,27.2,20.4
2025-09-17,5.6,22.5,26.1,20.2
2025-09-18,8.5,23.0,27.8,20.6
2025-09-19,11.0,22.5,25.7,20.4
2025-09-20,2.8,22.6,25.4,19.8
2025-09-21,1.7,23.1,26.4,20.3
2025-09-22,0.6,23.4,27.0,20.5
2025-09-23,3.1,22.5,25.8,20.4
2025-09-24,1.6,22.3,26.5,20.0
2025-09-25,6.2,22.7,27.3,20.0
2025-09-26,0.2,22.6,26.3,19.8
2025-09-27,5.3,22.2,26.2,20.1
2025-09-28,0.8,22.9,26.7,20.2
2025-09-29,0.3,23.1,27.0,20.2
2025-09-30,0.0,22.8,27.5,18.8
2025-10-01,0.1,23.0,26.8,19.8
2025-10-02,0.6,23.0,26.8,19.8
2025-10-03,0.4,23.8,28.7,19.7
2025-10-04,0.6,22.5,26.3,20.4
2025-10-05,0.1,23.6,27.8,20.9
2025-10-06,0.1,22.9,26.8,19.9
2025-10-07,0.0,23.4,27.8,19.0
2025-10-08,8.9,23.1,27.6,21.0
2025-10-09,14.0,23.6,28.1,20.5
2025-10-10,30.6,22.8,26.7,20.2
2025-10-11,3.2,22.9,27.2,20.0
2025-10-12,0.0,23.7,28.6,19.5
2025-10-13,0.0,23.7,27.5,19.8
2025-10-14,4.1,23.4,27.5,20.4
2025-10-15,4.5,23.3,27.7,20.7
2025-10-16,7.9,23.0,27.0,20.4
2025-10-17,8.8,23.4,26.7,21.1
2025-10-18,8.0,23.4,28.0,21.0
2025-10-19,10.6,23.5,27.7,20.4
2025-10-20,7.5,23.2,27.2,21.1
2025-10-21,7.0,22.2,24.1,20.6
2025-10-22,8.6,22.4,24.3,20.9
2025-10-23,22.8,22.8,26.2,20.2
2025-10-24,1.1,22.4,25.7,19.6
2025-10-25,0.0,23.6,27.9,20.0
2025-10-26,0.0,23.9,28.2,19.7
2025-10-27,3.8,22.2,23.6,20.6
2025-10-28,3.0,21.6,23.2,19.8
2025-10-29,0.7,23.0,28.1,20.0
2025-10-30,0.0,22.8,27.5,18.3
2025-10-31,0.0,22.7,28.4,17.9
2025-11-01,0.0,23.0,28.7,17.9
2025-11-02,0.0,22.9,28.3,18.4
2025-11-03,0.0,22.8,27.7,19.6
2025-11-04,0.3,22.0,26.1,18.6
2025-11-05,5.6,23.0,26.4,20.4
2025-11-06,0.4,22.5,26.6,20.3
2025-11-07,0.5,23.0,26.8,19.8
2025-11-08,0.2,22.5,26.9,18.8
2025-11-09,0.0,21.4,26.8,16.6
2025-11-10,0.0,21.7,26.9,16.2
2025-11-11,0.0,22.8,27.1,18.8
2025-11-12,0.1,22.9,26.6,18.9
2025-11-13,0.1,23.5,28.1,20.3
2025-11-14,0.2,22.2,26.1,18.6
2025-11-15,0.0,20.8,25.9,16.3
2025-11-16,0.0,21.3,26.6,17.2
2025-11-17,0.0,21.5,26.4,17.1
2025-11-18,0.8,21.4,24.2,18.6
2025-11-19,0.5,22.2,26.7,18.9
2025-11-20,0.0,22.3,27.8,17.9
2025-11-21,2.3,22.1,26.4,18.5
2025-11-22,5.3,22.6,26.4,20.5
2025-11-23,0.7,22.1,26.1,19.8
2025-11-24,0.7,22.4,26.2,19.9
2025-11-25,0.0,21.8,25.8,19.0
2025-11-26,0.0,21.4,26.3,18.1
2025-11-27,0.0,20.2,24.8,16.5
2025-11-28,0.0,19.8,24.7,16.2
2025-11-29,2.3,19.4,22.8,16.1
2025-11-30,14.3,19.6,21.4,18.3
2025-12-01,0.5,21.0,23.8,18.7
2025-12-02,5.8,21.5,25.1,18.3
2025-12-03,2.7,21.5,24.2,19.2
2025-12-04,2.9,22.0,26.2,19.7
2025-12-05,1.7,21.7,24.4,19.8
2025-12-06,0.0,21.0,25.7,17.5
2025-12-07,0.0,20.8,25.7,17.3
2025-12-08,0.0,20.3,26.6,15.7
2025-12-09,0.0,20.5,26.4,14.8
2025-12-10,0.0,20.9,26.7,16.7
2025-12-11,0.0,19.5,25.8,14.3
2025-12-12,0.0,19.1,24.9,13.8
2025-12-13,0.0,19.1,26.4,13.7
2025-12-14,0.0,18.7,25.7,13.8
2025-12-15,0.0,18.7,25.2,13.9
2025-12-16,0.0,19.8,24.4,15.1
2025-12-17,0.0,21.7,26.9,16.9
2025-12-18,0.0,19.3,25.9,13.9
2025-12-19,0.0,19.0,25.2,14.5
2025-12-20,0.0,18.6,24.9,12.7
2025-12-21,0.0,18.8,25.3,13.6
2025-12-22,0.0,19.2,24.5,15.2
2025-12-23,0.0,19.5,25.3,15.2
2025-12-24,0.0,18.8,25.0,14.3
2025-12-25,0.0,19.4,26.0,14.0
2025-12-26,0.0,20.7,25.8,17.0
2025-12-27,0.0,20.0,25.7,16.3
2025-12-28,0.0,19.7,25.7,15.2
2025-12-29,0.0,20.3,26.3,15.3
2025-12-30,0.0,21.1,26.9,16.3
2025-12-31,0.0,21.9,27.2,16.9


==> anc/data-era5/Jaisalmer.csv <==
date,precip_mm,temp_mean_c,temp_max_c,temp_min_c
2011-01-01,0.0,13.5,20.1,7.7
2011-01-02,0.0,13.4,21.2,7.1
2011-01-03,0.0,12.7,19.1,7.2
2011-01-04,0.0,10.9,16.4,6.1
2011-01-05,0.0,10.0,15.1,5.6
2011-01-06,0.0,9.1,15.6,3.5
2011-01-07,0.0,8.9,17.8,4.3
2011-01-08,0.0,9.9,15.9,4.6
2011-01-09,0.0,9.5,17.9,3.4
2011-01-10,0.0,12.1,21.2,5.1
2011-01-11,0.0,15.1,23.9,7.3
2011-01-12,0.0,16.8,23.9,10.1
2011-01-13,0.0,17.8,24.3,11.6
2011-01-14,0.0,16.1,22.5,10.5
2011-01-15,0.0,12.9,19.4,8.0
2011-01-16,0.0,12.7,21.3,4.6
2011-01-17,0.0,15.5,24.9,8.1
2011-01-18,0.0,14.6,22.3,7.8
2011-01-19,0.0,14.7,22.8,7.5
2011-01-20,0.0,16.9,26.1,9.8
2011-01-21,0.0,18.4,24.5,12.0
2011-01-22,0.0,17.5,23.4,13.5
2011-01-23,0.0,17.7,24.6,11.1
2011-01-24,0.0,18.2,24.6,11.9
2011-01-25,0.0,16.6,23.9,9.9
2011-01-26,0.0,15.9,23.4,8.5
2011-01-27,0.0,15.2,22.0,8.7
2011-01-28,0.0,15.7,23.8,8.8
2011-01-29,0.0,16.7,23.4,10.2
2011-01-30,0.0,15.8,22.1,9.9
2011-01-31,0.0,15.7,22.6,9.5
2011-02-01,0.0,16.5,24.3,9.3
2011-02-02,0.0,18.8,27.7,10.9
2011-02-03,0.0,21.3,31.8,13.0
2011-02-04,0.0,22.0,30.3,14.6
2011-02-05,0.0,20.8,29.5,13.2
2011-02-06,0.0,20.4,26.2,14.8
2011-02-07,0.0,20.4,26.3,15.0
2011-02-08,0.0,17.9,26.2,11.3
2011-02-09,0.0,17.6,24.9,9.7
2011-02-10,0.0,20.2,27.7,13.5
2011-02-11,0.0,22.1,29.6,15.0
2011-02-12,0.0,22.1,29.6,14.9
2011-02-13,11.5,17.7,22.3,13.8
2011-02-14,0.0,17.2,20.0,15.5
2011-02-15,0.0,16.8,21.2,13.6
2011-02-16,0.0,16.8,22.5,12.5
2011-02-17,0.0,18.4,24.3,13.4
2011-02-18,0.4,18.6,24.2,14.1
2011-02-19,0.0,17.5,24.1,11.7
2011-02-20,0.0,18.3,24.0,13.8
2011-02-21,0.0,16.6,22.5,11.0
2011-02-22,0.0,18.0,25.1,11.2
2011-02-23,0.0,19.9,26.0,13.7
2011-02-24,0.0,20.9,27.5,15.0
2011-02-25,1.1,20.7,28.6,15.6
2011-02-26,0.0,18.5,24.1,12.6
2011-02-27,0.0,18.8,25.2,12.6
2011-02-28,0.0,19.7,26.5,13.2
2011-03-01,0.0,18.6,22.8,14.7
2011-03-02,0.0,18.8,25.0,14.3
2011-03-03,0.8,19.6,24.6,15.8
2011-03-04,0.0,20.0,26.5,14.0
2011-03-05,0.0,21.2,27.5,15.2
2011-03-06,0.0,22.9,30.0,16.2
2011-03-07,0.0,24.2,31.3,17.0
2011-03-08,0.0,24.5,30.3,19.2
2011-03-09,0.0,22.4,30.5,15.0
2011-03-10,0.0,22.7,31.2,14.9
2011-03-11,0.0,23.9,33.3,15.6
2011-03-12,0.0,25.5,35.1,16.7
2011-03-13,0.0,27.8,36.7,20.5
2011-03-14,0.0,29.8,38.8,22.2
2011-03-15,0.0,30.5,39.6,23.0
2011-03-16,0.0,30.7,39.9,21.9
2011-03-17,0.0,31.5,40.3,23.3
2011-03-18,0.0,30.5,38.2,23.6
2011-03-19,0.0,29.2,36.9,22.2
2011-03-20,0.0,26.9,34.6,20.7
2011-03-21,0.0,27.9,36.7,19.9
2011-03-22,0.0,27.4,34.6,20.5
2011-03-23,0.0,27.3,34.5,19.9
2011-03-24,0.0,28.4,36.3,21.2
2011-03-25,0.0,29.6,38.4,21.1
2011-03-26,0.0,30.9,39.6,22.8
2011-03-27,0.0,32.2,40.5,25.3
2011-03-28,0.0,30.7,38.3,24.1
2011-03-29,0.0,29.4,36.4,22.6
2011-03-30,0.0,29.7,37.3,21.9
2011-03-31,0.0,29.4,36.5,22.5
2011-04-01,0.0,28.9,35.9,22.3
2011-04-02,0.0,27.0,34.0,19.6
2011-04-03,0.0,26.6,34.4,19.6
2011-04-04,0.0,27.6,36.2,19.4
2011-04-05,0.0,27.9,36.0,20.1
2011-04-06,0.0,27.9,36.8,19.9
2011-04-07,0.0,28.4,35.4,21.2
2011-04-08,0.0,29.0,35.8,22.6
2011-04-09,0.0,31.6,38.7,25.2
2011-04-10,0.0,31.4,38.1,24.5
2011-04-11,0.0,25.0,29.0,21.2
2011-04-12,0.0,26.1,32.8,19.8
2011-04-13,0.0,29.7,35.6,23.6
2011-04-14,0.0,31.6,38.1,24.2
2011-04-15,0.0,33.6,39.1,27.4
2011-04-16,1.7,30.4,37.4,22.5
2011-04-17,0.0,26.5,33.8,20.4
2011-04-18,0.0,29.7,37.5,21.6
2011-04-19,0.0,29.7,37.4,22.0
2011-04-20,0.0,31.1,38.5,23.8
2011-04-21,0.0,31.5,39.8,23.4
2011-04-22,0.0,32.3,40.6,23.5
2011-04-23,0.0,34.1,42.5,25.9
2011-04-24,0.0,34.5,43.6,24.9
2011-04-25,0.0,35.4,43.1,27.9
2011-04-26,0.0,35.4,43.2,27.7
2011-04-27,0.0,34.9,41.8,27.8
2011-04-28,0.0,34.4,40.0,27.8
2011-04-29,0.0,32.2,38.6,25.5
2011-04-30,0.0,33.0,40.1,25.9
2011-05-01,0.0,32.9,38.7,26.5
2011-05-02,0.0,34.5,42.0,27.2
2011-05-03,0.0,33.7,41.0,26.5
2011-05-04,0.0,32.5,39.7,25.5
2011-05-05,0.0,33.1,41.0,26.0
2011-05-06,0.0,31.9,38.8,25.1
2011-05-07,0.0,34.9,42.2,27.6
2011-05-08,0.0,36.4,43.1,29.2
2011-05-09,0.1,35.5,43.2,27.7
2011-05-10,0.3,34.4,42.8,26.7
2011-05-11,0.0,34.4,42.6,26.0
2011-05-12,0.0,35.0,43.7,26.9
2011-05-13,0.0,35.3,42.9,28.0
2011-05-14,0.1,35.8,43.5,28.9
2011-05-15,0.0,36.0,42.8,29.5
2011-05-16,0.0,36.2,43.5,28.8
2011-05-17,0.0,36.8,43.4,29.8
2011-05-18,0.0,37.3,44.0,30.2
2011-05-19,0.0,35.6,43.2,27.9
2011-05-20,0.0,35.4,42.8,27.9
2011-05-21,0.0,35.7,42.4,29.0
2011-05-22,0.0,34.2,40.5,27.8
2011-05-23,0.0,34.3,40.7,27.6
2011-05-24,0.0,33.9,40.4,27.5
2011-05-25,0.1,33.8,40.4,26.8
2011-05-26,0.0,34.1,40.9,26.9
2011-05-27,0.9,34.6,41.8,27.5
2011-05-28,0.0,34.5,41.9,27.3
2011-05-29,0.0,35.7,43.4,27.9
2011-05-30,0.0,35.2,43.0,27.9
2011-05-31,0.0,34.3,41.5,27.4
2011-06-01,0.0,33.2,39.3,27.1
2011-06-02,0.3,32.9,39.0,27.3
2011-06-03,0.0,35.6,40.2,30.6
2011-06-04,0.0,37.9,44.1,31.8
2011-06-05,0.0,39.1,45.7,32.7
2011-06-06,0.0,40.1,47.7,33.2
2011-06-07,0.0,40.7,47.6,32.7
2011-06-08,0.0,38.6,45.4,30.6
2011-06-09,0.0,35.1,41.8,27.9
2011-06-10,0.0,34.3,41.5,27.5
2011-06-11,0.0,33.9,41.1,26.3
2011-06-12,0.0,33.0,39.0,26.5
2011-06-13,0.0,35.4,40.5,29.9
2011-06-14,0.0,35.7,41.2,30.3
2011-06-15,0.0,34.1,40.1,28.1
2011-06-16,0.0,33.6,39.4,27.9
2011-06-17,0.0,33.7,39.8,27.6
2011-06-18,0.0,33.9,39.2,28.6
2011-06-19,0.0,34.1,39.6,28.6
2011-06-20,0.0,34.5,40.3,28.7
2011-06-21,0.0,34.5,40.8,28.6
2011-06-22,0.0,34.4,41.2,28.1
2011-06-23,0.0,33.9,39.9,27.7
2011-06-24,0.0,33.4,39.4,27.8
2011-06-25,0.0,33.1,39.3,26.9
2011-06-26,0.0,32.7,37.7,27.6
2011-06-27,0.0,33.2,38.5,28.0
2011-06-28,0.0,33.4,38.8,28.5
2011-06-29,0.0,32.8,38.8,28.0
2011-06-30,0.0,32.7,38.0,27.5
2011-07-01,0.0,32.2,37.5,27.4
2011-07-02,0.0,32.2,37.8,26.8
2011-07-03,0.0,32.4,37.8,27.2
2011-07-04,0.0,32.3,37.3,27.2
2011-07-05,0.0,34.1,39.1,29.0
2011-07-06,0.0,35.3,40.4,30.2
2011-07-07,0.0,36.8,41.7,31.6
2011-07-08,0.0,35.2,40.5,30.6
2011-07-09,0.8,31.8,37.4,27.2
2011-07-10,1.0,31.7,37.9,27.1
2011-07-11,0.0,32.2,37.9,26.4
2011-07-12,0.0,33.6,39.3,27.3
2011-07-13,0.0,34.4,40.6,27.7
2011-07-14,0.0,34.4,40.1,27.8
2011-07-15,0.0,34.7,40.2,28.9
2011-07-16,2.2,33.0,37.8,28.8
2011-07-17,2.5,33.2,38.5,28.7
2011-07-18,0.0,34.0,39.6,29.1
2011-07-19,0.0,35.2,41.4,30.2
2011-07-20,0.0,32.8,38.8,27.0
2011-07-21,0.0,31.7,37.0,26.6
2011-07-22,0.0,32.3,38.1,26.4
2011-07-23,0.0,32.1,36.6,27.2
2011-07-24,1.8,31.5,37.8,27.7
2011-07-25,2.4,33.1,37.6,29.1
2011-07-26,0.7,33.9,39.4,29.7
2011-07-27,0.2,33.3,39.1,28.9
2011-07-28,0.0,33.2,38.4,29.1
2011-07-29,0.3,32.4,38.6,27.4
2011-07-30,0.1,33.6,38.9,28.3
2011-07-31,0.0,33.3,38.4,28.4
2011-08-01,0.0,32.7,37.9,27.9
2011-08-02,0.0,33.0,38.5,28.1
2011-08-03,0.0,33.0,38.4,28.1
2011-08-04,0.0,33.1,38.7,27.7
2011-08-05,0.0,32.8,37.5,27.9
2011-08-06,0.0,33.0,38.0,27.8
2011-08-07,0.0,33.3,39.1,27.4
2011-08-08,0.7,33.3,38.2,29.0
2011-08-09,21.7,29.8,32.6,27.1
2011-08-10,16.1,29.0,32.5,27.0
2011-08-11,0.0,28.7,31.3,26.1
2011-08-12,23.6,27.8,30.3,26.3
2011-08-13,8.5,27.5,29.4,26.1
2011-08-14,16.2,27.5,29.5,26.0
2011-08-15,3.1,28.4,31.4,25.9
2011-08-16,0.0,29.1,32.8,26.2
2011-08-17,0.0,28.2,31.4,25.4
2011-08-18,0.0,28.5,32.1,25.4
2011-08-19,0.0,29.1,33.2,25.4
2011-08-20,0.0,29.3,34.1,26.0
2011-08-21,11.3,29.4,32.8,26.1
2011-08-22,0.6,30.7,35.0,26.9
2011-08-23,0.0,30.8,34.8,27.3
2011-08-24,0.1,28.9,32.1,26.0
2011-08-25,2.6,29.5,33.0,26.7
2011-08-26,0.0,30.1,34.5,26.2
2011-08-27,0.0,31.4,35.9,26.9
2011-08-28,1.5,30.7,34.0,27.8
2011-08-29,10.6,30.1,33.8,26.0
2011-08-30,30.0,28.7,31.7,25.3
2011-08-31,42.4,27.6,31.8,24.5
2011-09-01,26.8,27.4,31.2,24.7
2011-09-02,7.0,27.3,30.9,24.7
2011-09-03,9.5,29.0,33.5,26.1
2011-09-04,3.6,28.2,30.8,26.2
2011-09-05,19.4,26.8,28.5,25.9
2011-09-06,9.4,27.0,29.6,25.5
2011-09-07,8.5,27.6,29.9,25.9
2011-09-08,1.1,27.7,30.1,25.3
2011-09-09,0.8,28.0,31.0,25.8
2011-09-10,1.3,28.7,32.1,26.2
2011-09-11,0.4,29.9,33.1,26.9
2011-09-12,10.9,29.8,33.2,27.8
2011-09-13,0.8,28.9,32.5,26.3
2011-09-14,0.3,29.3,32.6,26.2
2011-09-15,0.0,28.9,32.5,26.0
2011-09-16,0.0,28.6,32.0,25.7
2011-09-17,1.3,27.9,30.3,25.2
2011-09-18,0.3,28.2,31.5,24.9
2011-09-19,0.0,27.9,31.7,24.0
2011-09-20,0.0,27.7,31.6,24.2
2011-09-21,0.0,27.9,32.1,24.8
2011-09-22,0.0,27.8,31.9,24.3
2011-09-23,0.0,28.2,32.7,24.0
2011-09-24,0.0,28.8,33.8,24.7
2011-09-25,0.0,28.2,33.1,23.8
2011-09-26,0.0,28.4,33.3,23.8
2011-09-27,0.0,28.2,33.3,23.4
2011-09-28,0.0,28.1,33.4,23.3
2011-09-29,0.0,28.0,33.3,23.2
2011-09-30,0.0,27.9,32.6,23.7
2011-10-01,0.0,27.9,32.8,23.6
2011-10-02,0.0,27.8,33.8,22.7
2011-10-03,0.0,27.5,33.1,22.4
2011-10-04,0.0,27.2,32.8,22.3
2011-10-05,0.0,26.8,32.5,21.6
2011-10-06,0.0,27.4,33.5,22.0
2011-10-07,0.0,27.7,34.4,22.0
2011-10-08,0.0,28.4,35.0,22.1
2011-10-09,0.0,29.1,35.3,23.1
2011-10-10,0.0,29.5,35.6,23.7
2011-10-11,0.0,30.3,37.0,24.4
2011-10-12,0.0,30.2,36.0,25.1
2011-10-13,0.0,29.7,36.1,24.3
2011-10-14,0.0,28.9,35.7,22.8
2011-10-15,0.0,29.3,35.6,24.1
2011-10-16,0.0,28.8,35.7,21.8
2011-10-17,0.0,29.3,35.9,22.0
2011-10-18,0.0,29.7,36.5,23.0
2011-10-19,0.0,29.3,35.7,23.3
2011-10-20,0.0,29.1,35.8,23.6
2011-10-21,0.0,28.5,35.4,23.1
2011-10-22,0.0,29.0,35.7,22.8
2011-10-23,0.0,28.3,35.1,23.0
2011-10-24,0.0,25.9,32.3,20.4
2011-10-25,0.0,26.0,31.8,21.3
2011-10-26,0.0,25.5,32.4,20.0
2011-10-27,0.0,24.8,32.2,17.8
2011-10-28,0.0,26.3,33.7,19.9
2011-10-29,0.0,26.2,33.4,19.8
2011-10-30,0.0,26.3,33.5,19.6
2011-10-31,0.0,26.1,33.9,18.7
2011-11-01,0.0,25.8,33.6,18.7
2011-11-02,0.0,25.7,32.9,19.1
2011-11-03,0.0,26.4,32.1,21.7
2011-11-04,0.0,26.9,32.6,21.2
2011-11-05,0.0,26.6,32.9,20.8
2011-11-06,0.0,26.5,32.5,21.0
2011-11-07,0.0,27.4,34.2,21.0
2011-11-08,0.0,27.2,33.0,21.1
2011-11-09,0.0,26.1,30.8,22.0
2011-11-10,0.0,26.6,32.1,21.7
2011-11-11,0.0,26.3,31.3,22.5
2011-11-12,0.0,25.8,32.2,20.1
2011-11-13,0.0,26.5,32.6,20.9
2011-11-14,0.0,26.6,33.1,20.8
2011-11-15,0.0,26.3,32.1,21.5
2011-11-16,0.0,25.5,31.6,20.6
2011-11-17,0.0,25.4,32.3,19.3
2011-11-18,0.0,25.3,32.4,19.5
2011-11-19,0.0,25.5,31.8,20.2
2011-11-20,0.0,24.6,31.6,19.4
2011-11-21,0.0,24.3,31.9,18.8
2011-11-22,0.0,23.7,31.8,18.0
2011-11-23,0.0,23.7,31.1,17.5
2011-11-24,0.0,22.5,28.8,17.0
2011-11-25,0.0,21.7,27.9,16.4
2011-11-26,0.0,21.6,27.7,16.8
2011-11-27,0.0,20.9,26.9,15.8
2011-11-28,0.0,21.0,27.2,15.5
2011-11-29,0.0,20.1,27.0,14.3
2011-11-30,0.0,20.0,26.6,14.5
2011-12-01,0.0,21.9,28.4,14.6
2011-12-02,0.0,22.9,28.8,17.3
2011-12-03,0.0,23.4,29.4,18.0
2011-12-04,0.0,23.7,29.8,19.2
2011-12-05,0.0,23.1,30.2,18.6
2011-12-06,0.0,20.7,27.4,15.7
2011-12-07,0.0,19.2,25.3,13.5
2011-12-08,0.0,18.2,24.4,12.8
2011-12-09,0.0,17.6,24.4,11.1
2011-12-10,0.0,17.3,24.3,11.5
2011-12-11,0.0,16.7,25.6,10.2
2011-12-12,0.0,17.4,25.5,9.9
2011-12-13,0.0,17.9,24.7,12.0
2011-12-14,0.0,15.4,23.2,8.7
2011-12-15,0.0,16.8,23.8,9.7
2011-12-16,0.0,16.7,23.9,10.6
2011-12-17,0.0,15.3,24.3,9.0
2011-12-18,0.0,16.5,24.6,11.7
2011-12-19,0.0,15.9,24.7,10.2
2011-12-20,0.0,15.1,22.5,10.3
2011-12-21,0.0,14.2,20.6,9.5
2011-12-22,0.0,13.0,19.3,7.5
2011-12-23,0.0,11.5,18.4,5.8
2011-12-24,0.0,11.8,19.6,5.1
2011-12-25,0.0,12.3,20.3,6.0
2011-12-26,0.0,12.6,21.7,5.5
2011-12-27,0.0,13.0,20.7,6.9
2011-12-28,0.0,13.6,21.0,7.8
2011-12-29,0.0,13.8,20.5,7.6
2011-12-30,0.0,13.4,20.8,7.3
2011-12-31,0.0,12.9,21.0,6.1
2012-01-01,0.0,12.9,20.2,7.3
2012-01-02,0.0,13.5,21.1,6.4
2012-01-03,0.0,13.6,22.0,7.2
2012-01-04,0.0,16.1,24.2,8.9
2012-01-05,0.0,15.8,22.1,11.0
2012-01-06,0.0,15.4,22.6,9.6
2012-01-07,0.0,13.0,19.0,7.3
2012-01-08,0.0,10.7,16.5,5.6
2012-01-09,0.0,11.7,18.6,5.5
2012-01-10,0.0,12.4,19.1,6.5
2012-01-11,0.0,13.2,20.7,7.5
2012-01-12,0.0,14.3,23.1,8.0
2012-01-13,0.0,15.9,24.3,9.4
2012-01-14,0.0,18.2,25.4,12.1
2012-01-15,1.4,18.8,24.0,15.0
2012-01-16,0.0,15.8,20.5,11.5
2012-01-17,0.0,12.9,19.4,7.4
2012-01-18,0.0,12.9,20.3,6.8
2012-01-19,0.0,13.6,20.4,7.8
2012-01-20,0.0,13.5,20.6,7.1
2012-01-21,0.0,13.7,20.4,7.8
2012-01-22,0.1,15.2,22.8,10.0
2012-01-23,0.0,14.6,21.8,9.1
2012-01-24,2.9,13.8,20.4,7.9
2012-01-25,0.0,15.2,21.2,10.1
2012-01-26,0.0,14.4,21.0,7.9
2012-01-27,0.0,14.6,21.5,8.1
2012-01-28,0.0,15.2,21.2,9.4
2012-01-29,0.0,14.4,21.8,7.6
2012-01-30,0.0,14.9,22.7,7.9
2012-01-31,0.0,16.4,23.3,11.0
2012-02-01,0.0,15.5,22.8,8.9
2012-02-02,0.0,17.0,24.9,10.1
2012-02-03,0.0,18.7,26.1,12.7
2012-02-04,0.0,16.8,22.4,12.0
2012-02-05,0.0,15.1,21.9,9.2
2012-02-06,0.0,14.0,20.3,9.1
2012-02-07,0.0,12.1,19.2,5.8
2012-02-08,0.0,10.7,17.5,3.2
2012-02-09,0.0,13.4,19.9,5.7
2012-02-10,0.0,15.4,24.1,7.1
2012-02-11,0.0,16.8,25.7,9.4
2012-02-12,0.0,16.5,23.5,10.2
2012-02-13,0.0,15.6,22.1,9.6
2012-02-14,0.0,16.1,21.9,10.7
2012-02-15,0.0,14.6,20.5,9.7
2012-02-16,0.0,14.2,21.7,6.9
2012-02-17,0.0,15.6,22.9,8.9
2012-02-18,0.0,16.5,24.2,9.7
2012-02-19,0.0,19.1,27.9,11.0
2012-02-20,0.0,21.6,30.9,13.2
2012-02-21,0.0,21.4,27.7,15.8
2012-02-22,0.0,19.8,25.6,14.8
2012-02-23,0.0,17.4,24.8,11.0
2012-02-24,0.0,16.2,24.1,8.8
2012-02-25,0.0,17.3,24.7,10.8
2012-02-26,0.0,18.2,26.8,10.5
2012-02-27,0.0,20.8,30.1,13.4
2012-02-28,0.0,21.6,29.5,13.6
2012-02-29,0.0,22.6,32.0,13.4
2012-03-01,0.0,22.6,30.2,16.1
2012-03-02,0.0,23.7,32.0,16.4
2012-03-03,0.0,25.0,32.1,18.0
2012-03-04,0.0,27.2,34.4,20.4
2012-03-05,0.0,25.0,30.9,20.4
2012-03-06,0.0,22.9,30.1,17.5
2012-03-07,0.0,21.3,27.4,15.8
2012-03-08,0.0,19.6,26.1,13.5
2012-03-09,0.0,19.5,28.1,11.1
2012-03-10,0.0,21.7,29.9,14.2
2012-03-11,0.0,21.4,30.2,13.2
2012-03-12,0.0,22.2,28.2,14.3
2012-03-13,0.0,21.1,28.4,14.5
2012-03-14,0.0,23.9,32.9,16.8
2012-03-15,0.0,24.9,33.3,17.5
2012-03-16,0.0,26.9,35.9,18.1
2012-03-17,0.0,27.5,36.1,19.2
2012-03-18,0.0,29.2,38.3,21.3
2012-03-19,0.0,29.2,37.7,21.1
2012-03-20,0.0,22.8,28.8,17.9
2012-03-21,0.0,22.0,29.0,14.5
2012-03-22,0.0,23.7,32.3,16.6
2012-03-23,0.0,26.2,35.7,17.6
2012-03-24,0.0,28.2,36.9,19.6
2012-03-25,0.0,29.3,38.2,20.7
2012-03-26,0.0,29.4,37.0,22.6
2012-03-27,0.0,29.6,36.3,23.5
2012-03-28,0.0,28.5,35.6,21.4
2012-03-29,0.0,29.4,36.9,21.8
2012-03-30,0.0,31.3,40.3,23.7
2012-03-31,0.0,32.9,41.1,24.9
2012-04-01,0.0,32.0,39.6,25.2
2012-04-02,0.0,30.8,38.5,23.6
2012-04-03,0.5,31.2,37.8,24.0
2012-04-04,1.1,32.0,39.1,25.2
2012-04-05,0.0,32.1,40.5,24.4
2012-04-06,0.0,32.8,40.8,25.3
2012-04-07,0.0,33.3,41.0,26.7
2012-04-08,0.0,33.5,41.5,26.1
2012-04-09,0.0,33.5,41.0,26.9
2012-04-10,0.0,33.6,40.8,27.4
2012-04-11,0.0,32.8,39.7,27.2
2012-04-12,0.2,31.9,38.8,25.0
2012-04-13,1.7,30.5,37.1,25.3
2012-04-14,0.1,27.0,31.2,22.9
2012-04-15,0.0,28.6,35.4,21.6
2012-04-16,0.0,31.7,38.2,25.1
2012-04-17,0.5,30.5,37.1,23.6
2012-04-18,0.2,30.0,35.3,24.6
2012-04-19,0.8,29.5,33.9,25.8
2012-04-20,0.0,27.5,32.0,23.5
2012-04-21,0.0,28.7,34.2,23.6
2012-04-22,0.0,29.4,35.6,23.1
2012-04-23,2.1,29.4,35.5,24.3
2012-04-24,0.0,28.4,34.3,22.8
2012-04-25,0.6,30.0,36.2,25.2
2012-04-26,0.6,28.6,35.2,23.0
2012-04-27,0.0,30.5,37.1,23.3
2012-04-28,0.0,32.3,39.1,24.8
2012-04-29,0.0,32.3,38.8,26.5
2012-04-30,0.0,31.5,37.8,25.6
2012-05-01,0.0,31.5,38.8,23.8
2012-05-02,0.0,32.4,41.0,23.7
2012-05-03,0.0,34.2,40.9,26.4
2012-05-04,0.0,34.6,41.6,26.7
2012-05-05,0.0,35.1,42.2,26.2
2012-05-06,0.1,34.3,40.4,27.8
2012-05-07,0.0,34.1,40.0,28.2
2012-05-08,0.0,33.9,40.3,28.1
2012-05-09,0.0,35.2,41.8,28.6
2012-05-10,1.1,35.0,42.4,29.0
2012-05-11,0.8,33.6,39.7,28.2
2012-05-12,0.0,33.1,39.2,27.3
2012-05-13,0.5,32.8,38.8,26.9
2012-05-14,0.0,33.5,40.6,25.7
2012-05-15,0.0,35.4,42.9,27.8
2012-05-16,2.6,33.9,40.9,26.8
2012-05-17,1.6,32.4,40.3,26.1
2012-05-18,2.1,32.7,40.7,27.0
2012-05-19,0.0,34.1,41.4,26.9
2012-05-20,0.0,34.9,42.6,27.3
2012-05-21,0.0,34.2,41.4,28.5
2012-05-22,0.0,34.7,42.3,28.5
2012-05-23,0.0,36.3,44.1,28.7
2012-05-24,0.0,36.6,44.6,28.6
2012-05-25,0.0,35.9,42.9,28.1
2012-05-26,0.0,34.1,41.6,27.2
2012-05-27,0.0,36.0,42.8,28.9
2012-05-28,0.0,37.3,44.5,29.9
2012-05-29,0.0,37.0,44.5,29.2
2012-05-30,0.0,37.1,44.8,29.2
2012-05-31,0.0,36.1,43.2,28.6
2012-06-01,0.0,35.3,41.9,29.0
2012-06-02,0.0,35.1,41.9,28.1
2012-06-03,0.0,34.1,40.7,27.6
2012-06-04,0.0,33.9,40.9,26.7
2012-06-05,0.0,33.4,39.9,27.0
2012-06-06,0.2,32.2,37.6,26.2
2012-06-07,0.2,31.9,37.7,26.1
2012-06-08,0.0,34.0,39.5,28.8
2012-06-09,0.0,34.1,41.1,27.4
2012-06-10,0.0,33.1,39.5,26.1
2012-06-11,0.0,33.0,38.8,26.6
2012-06-12,0.0,34.4,39.9,28.8
2012-06-13,0.0,35.9,42.2,30.1
2012-06-14,0.0,36.6,41.5,31.3
2012-06-15,0.2,35.5,39.8,31.8
2012-06-16,0.0,35.3,40.7,29.7
2012-06-17,0.0,34.7,42.0,28.3
2012-06-18,0.0,34.8,42.9,27.0
2012-06-19,0.0,34.9,41.6,28.3
2012-06-20,0.0,34.1,40.9,27.8
2012-06-21,0.0,33.7,41.0,27.2
2012-06-22,0.0,33.5,40.0,27.1
2012-06-23,0.0,33.6,39.9,27.6
2012-06-24,0.0,33.9,40.5,27.8
2012-06-25,0.0,33.1,39.2,26.5
2012-06-26,0.0,32.7,39.1,26.6
2012-06-27,0.0,32.9,39.3,27.0
2012-06-28,0.0,33.4,39.6,27.4
2012-06-29,0.0,33.7,39.4,27.8
2012-06-30,0.0,34.4,40.6,27.9
2012-07-01,0.0,34.5,41.6,27.9
2012-07-02,0.0,35.4,42.2,28.6
2012-07-03,0.0,36.6,44.0,29.3
2012-07-04,0.0,35.1,40.9,28.7
2012-07-05,0.0,34.1,39.3,28.5
2012-07-06,0.0,33.2,38.5,28.5
2012-07-07,0.0,33.0,38.5,27.6
2012-07-08,0.0,32.9,37.8,27.7
2012-07-09,0.0,34.4,39.9,28.9
2012-07-10,0.2,35.1,41.2,29.9
2012-07-11,0.8,33.3,38.7,30.0
2012-07-12,0.0,32.5,38.3,28.1
2012-07-13,0.0,32.9,38.4,27.4
2012-07-14,0.0,32.0,36.8,27.3
2012-07-15,0.0,31.5,36.9,27.1
2012-07-16,0.0,32.2,37.3,26.4
2012-07-17,0.0,34.3,39.2,28.8
2012-07-18,0.0,34.1,39.9,28.4
2012-07-19,0.0,32.6,38.3,26.9
2012-07-20,0.0,33.1,39.0,27.4
2012-07-21,0.0,33.2,38.5,28.1
2012-07-22,0.0,35.6,40.6,30.4
2012-07-23,0.0,33.9,38.8,28.5
2012-07-24,0.0,32.4,38.2,27.1
2012-07-25,0.0,32.6,38.8,26.7
2012-07-26,0.0,32.7,38.5,26.7
2012-07-27,0.0,33.8,39.5,27.7
2012-07-28,0.0,33.8,38.8,27.9
2012-07-29,0.0,32.3,37.3,26.8
2012-07-30,0.0,31.1,35.1,27.0
2012-07-31,0.0,31.5,35.4,27.3
2012-08-01,0.0,31.8,36.9,27.2
2012-08-02,0.0,31.6,37.4,26.6
2012-08-03,0.0,31.4,37.9,26.1
2012-08-04,0.0,31.1,36.3,26.3
2012-08-05,0.0,31.6,36.2,26.9
2012-08-06,0.0,33.4,38.3,28.7
2012-08-07,1.6,33.2,38.8,29.4
2012-08-08,2.3,31.9,39.3,28.9
2012-08-09,0.0,32.9,39.0,26.7
2012-08-10,0.0,33.0,38.8,26.6
2012-08-11,1.2,31.8,37.5,28.0
2012-08-12,0.4,31.9,35.3,28.5
2012-08-13,8.3,31.2,36.6,28.2
2012-08-14,0.0,28.8,32.3,26.7
2012-08-15,0.1,28.5,30.9,26.0
2012-08-16,2.3,28.1,31.4,25.1
2012-08-17,4.1,28.8,32.7,25.6
2012-08-18,0.0,30.2,35.1,25.8
2012-08-19,0.0,31.7,37.1,26.4
2012-08-20,0.0,33.5,38.7,28.4
2012-08-21,0.0,33.3,38.0,28.7
2012-08-22,0.0,31.4,35.7,27.7
2012-08-23,1.1,29.6,31.5,27.6
2012-08-24,0.3,30.7,35.1,26.7
2012-08-25,0.0,31.7,36.6,27.0
2012-08-26,0.0,31.4,36.2,26.7
2012-08-27,0.6,32.5,38.5,27.7
2012-08-28,5.2,30.6,34.8,28.1
2012-08-29,3.1,30.0,34.0,26.9
2012-08-30,6.4,30.7,35.8,27.1
2012-08-31,2.1,30.8,33.8,28.3
2012-09-01,0.0,31.1,35.8,27.1
2012-09-02,0.0,32.3,37.0,28.3
2012-09-03,1.4,32.4,37.1,29.0
2012-09-04,0.9,29.9,34.0,25.5
2012-09-05,3.3,30.7,34.8,27.9
2012-09-06,3.8,30.3,34.6,27.5
2012-09-07,1.6,29.7,32.6,27.6
2012-09-08,18.2,27.1,28.8,26.2
2012-09-09,11.4,27.5,30.8,25.5
2012-09-10,3.2,28.5,31.5,26.1
2012-09-11,4.6,29.1,33.3,26.6
2012-09-12,5.2,28.8,32.9,26.1
2012-09-13,7.0,28.5,31.9,26.4
2012-09-14,0.0,28.9,32.1,25.8
2012-09-15,0.0,28.2,31.4,25.8
2012-09-16,0.0,28.2,31.0,25.5
2012-09-17,0.0,28.5,32.0,25.8
2012-09-18,0.1,28.8,33.2,25.4
2012-09-19,1.3,29.2,33.0,25.8
2012-09-20,0.0,30.4,35.7,25.8
2012-09-21,0.0,31.1,36.3,26.0
2012-09-22,0.0,31.0,36.8,26.0
2012-09-23,0.0,29.7,35.4,23.8
2012-09-24,0.0,29.4,34.9,23.6
2012-09-25,0.0,29.0,34.3,24.0
2012-09-26,0.0,29.7,34.8,24.4
2012-09-27,0.0,30.4,36.1,25.4
2012-09-28,0.0,30.5,36.6,25.0
2012-09-29,0.0,30.6,36.8,25.1
2012-09-30,0.0,30.9,37.3,25.2
2012-10-01,0.0,31.0,37.7,24.2
2012-10-02,0.0,31.6,38.0,24.9
2012-10-03,0.0,31.4,38.2,26.0
2012-10-04,0.0,30.7,38.1,24.7
2012-10-05,0.0,30.5,36.9,25.0
2012-10-06,0.0,29.5,36.1,23.9
2012-10-07,0.0,29.3,35.6,23.5
2012-10-08,0.0,29.2,36.0,22.9
2012-10-09,0.0,29.5,36.1,22.7
2012-10-10,0.0,30.2,37.1,22.7
2012-10-11,0.0,29.8,37.2,23.2
2012-10-12,0.0,29.9,36.4,23.0
2012-10-13,0.0,29.1,35.6,23.3
2012-10-14,0.0,29.5,35.9,24.0
2012-10-15,0.3,29.6,36.0,24.4
2012-10-16,0.0,26.8,32.1,22.3
2012-10-17,0.3,27.1,32.3,22.3
2012-10-18,0.0,28.2,33.6,23.0
2012-10-19,0.5,28.0,34.4,22.9
2012-10-20,0.5,26.6,32.1,22.1
2012-10-21,0.1,26.8,32.7,21.8
2012-10-22,0.2,26.8,33.6,21.3
2012-10-23,0.0,26.6,32.6,20.9
2012-10-24,0.0,25.5,31.3,20.4
2012-10-25,0.0,25.7,32.5,19.4
2012-10-26,0.0,26.3,33.0,19.9
2012-10-27,0.0,26.0,33.4,18.3
2012-10-28,0.0,26.5,33.8,19.4
2012-10-29,0.0,26.4,33.9,19.0
2012-10-30,0.0,26.3,34.0,19.1
2012-10-31,0.0,26.4,34.2,18.8
2012-11-01,0.0,25.6,33.1,18.4
2012-11-02,0.0,25.7,33.2,18.7
2012-11-03,0.0,25.8,33.0,19.2
2012-11-04,0.0,25.6,33.1,18.2
2012-11-05,0.0,25.3,33.3,18.8
2012-11-06,0.0,24.2,31.2,17.5
2012-11-07,0.0,24.8,31.5,17.9
2012-11-08,0.0,24.9,32.4,18.2
2012-11-09,0.0,25.4,32.5,20.0
2012-11-10,0.0,25.2,32.0,18.6
2012-11-11,0.0,24.3,30.6,19.5
2012-11-12,0.0,24.1,31.8,17.5
2012-11-13,0.0,24.6,31.4,18.7
2012-11-14,0.0,23.4,31.0,17.0
2012-11-15,0.0,23.3,31.5,16.5
2012-11-16,0.0,24.1,32.0,16.7
2012-11-17,0.0,24.2,30.8,17.1
2012-11-18,0.0,22.5,28.8,17.6
2012-11-19,0.0,22.4,28.4,16.9
2012-11-20,0.0,21.0,28.1,14.7
2012-11-21,0.0,20.7,28.1,14.3
2012-11-22,0.0,20.6,28.0,15.3
2012-11-23,0.0,21.4,28.9,15.9
2012-11-24,0.0,20.7,27.6,15.6
2012-11-25,0.0,18.6,25.2,12.9
2012-11-26,0.0,19.8,27.2,13.9
2012-11-27,0.0,20.0,28.3,13.7
2012-11-28,0.0,21.6,29.3,14.9
2012-11-29,0.0,20.8,26.7,16.8
2012-11-30,0.0,17.9,25.4,11.8
2012-12-01,0.0,17.6,24.6,11.4
2012-12-02,0.0,17.3,24.5,10.8
2012-12-03,0.0,17.6,24.6,11.1
2012-12-04,0.0,17.7,24.9,11.5
2012-12-05,0.0,18.7,26.6,11.6
2012-12-06,0.0,20.0,27.9,13.3
2012-12-07,0.0,20.5,27.2,14.4
2012-12-08,0.0,21.1,28.1,14.7
2012-12-09,0.0,20.9,28.0,15.9
2012-12-10,0.0,20.3,28.0,14.1
2012-12-11,0.0,19.5,26.8,13.8
2012-12-12,0.0,18.3,25.2,12.2
2012-12-13,0.1,18.9,22.9,15.2
2012-12-14,0.0,15.1,19.6,11.8
2012-12-15,0.0,14.1,18.0,10.8
2012-12-16,0.0,15.7,20.6,11.3
2012-12-17,0.0,16.1,21.6,11.2
2012-12-18,0.0,17.0,22.9,11.5
2012-12-19,0.0,16.4,23.0,11.2
2012-12-20,0.0,16.1,23.4,10.1
2012-12-21,0.0,16.0,24.1,9.0
2012-12-22,0.0,15.7,24.5,8.6
2012-12-23,0.0,16.7,25.5,9.7
2012-12-24,0.0,16.1,24.0,9.8
2012-12-25,0.0,15.5,22.5,9.0
2012-12-26,0.0,16.3,24.1,9.2
2012-12-27,0.0,17.8,26.2,10.6
2012-12-28,0.0,14.5,18.8,9.2
2012-12-29,0.0,11.4,17.6,5.7
2012-12-30,0.0,12.1,18.9,6.6
2012-12-31,0.0,13.2,20.6,6.7
2013-01-01,0.0,14.2,22.0,7.3
2013-01-02,0.0,13.4,20.2,8.1
2013-01-03,0.0,13.0,21.1,7.0
2013-01-04,0.0,11.6,17.0,7.4
2013-01-05,0.0,10.9,17.8,5.0
2013-01-06,0.0,11.5,19.8,5.0
2013-01-07,0.0,12.1,19.9,5.5
2013-01-08,0.0,13.4,22.3,6.1
2013-01-09,0.0,15.1,22.2,8.8
2013-01-10,0.0,16.2,23.8,9.5
2013-01-11,0.0,18.5,26.5,11.6
2013-01-12,0.0,19.9,25.8,15.2
2013-01-13,0.0,16.8,23.3,10.6
2013-01-14,0.0,17.1,24.3,11.3
2013-01-15,0.0,15.7,22.4,9.6
2013-01-16,0.0,15.6,21.9,9.8
2013-01-17,3.7,15.0,19.4,10.7
2013-01-18,2.8,14.2,18.5,10.5
2013-01-19,0.0,14.1,22.4,7.2
2013-01-20,0.0,13.7,21.4,7.1
2013-01-21,0.0,14.0,21.0,7.1
2013-01-22,0.0,14.3,22.3,7.3
2013-01-23,0.0,15.3,23.5,8.0
2013-01-24,0.0,15.3,23.2,8.1
2013-01-25,0.0,15.8,24.3,8.4
2013-01-26,0.0,17.4,26.2,9.5
2013-01-27,0.0,18.0,26.5,10.6
2013-01-28,0.0,18.5,26.4,11.5
2013-01-29,0.0,19.4,27.1,12.2
2013-01-30,0.0,20.3,27.6,14.0
2013-01-31,0.0,20.5,27.2,15.1
2013-02-01,0.0,19.8,25.8,14.6
2013-02-02,0.1,21.1,27.3,15.6
2013-02-03,2.6,20.9,25.1,17.6
2013-02-04,2.1,18.3,23.8,14.4
2013-02-05,2.5,15.4,19.9,11.9
2013-02-06,0.0,14.9,19.9,10.4
2013-02-07,0.0,14.6,20.8,9.2
2013-02-08,0.0,15.0,22.5,8.8
2013-02-09,0.0,16.6,24.9,9.2
2013-02-10,0.0,17.8,26.5,10.1
2013-02-11,0.0,17.9,25.4,11.4
2013-02-12,0.0,18.8,26.8,12.2
2013-02-13,0.0,20.0,27.5,12.9
2013-02-14,0.0,19.8,26.7,14.6
2013-02-15,6.3,17.0,22.7,14.1
2013-02-16,3.3,15.1,18.6,12.7
2013-02-17,0.0,17.5,23.7,12.0
2013-02-18,0.0,19.1,25.0,13.6
2013-02-19,0.0,19.9,25.9,14.5
2013-02-20,0.0,20.6,27.0,14.7
2013-02-21,0.0,22.1,28.6,15.3
2013-02-22,0.0,19.5,26.2,15.2
2013-02-23,4.3,17.0,21.1,14.0
2013-02-24,0.0,17.3,22.4,12.6
2013-02-25,0.0,18.3,24.6,12.4
2013-02-26,0.0,20.3,28.2,14.3
2013-02-27,0.0,19.1,25.8,13.7
2013-02-28,0.0,19.2,26.5,12.4
2013-03-01,0.0,18.3,25.6,12.2
2013-03-02,0.0,20.6,30.5,12.7
2013-03-03,0.0,23.6,31.5,15.8
2013-03-04,0.0,24.5,34.1,16.0
2013-03-05,0.0,25.4,34.1,18.0
2013-03-06,0.0,25.4,34.0,17.9
2013-03-07,0.0,26.3,35.2,18.7
2013-03-08,0.0,27.0,36.1,18.6
2013-03-09,0.0,27.0,34.3,20.3
2013-03-10,0.0,25.3,32.3,19.2
2013-03-11,0.0,26.4,32.4,20.3
2013-03-12,0.0,27.6,35.6,21.3
2013-03-13,1.7,24.7,30.0,20.5
2013-03-14,0.0,23.3,30.1,17.2
2013-03-15,0.0,23.6,29.7,17.0
2013-03-16,0.0,24.1,31.2,17.8
2013-03-17,0.0,25.7,33.7,18.0
2013-03-18,0.0,27.5,35.8,20.3
2013-03-19,0.0,28.1,36.6,20.3
2013-03-20,0.0,28.1,35.2,21.4
2013-03-21,0.0,27.0,34.8,19.5
2013-03-22,0.0,28.1,34.0,22.6
2013-03-23,0.1,25.9,31.8,20.4
2013-03-24,0.0,24.6,30.5,19.3
2013-03-25,0.0,23.9,30.1,18.2
2013-03-26,0.0,25.2,32.3,19.0
2013-03-27,0.1,26.4,32.3,20.6
2013-03-28,0.5,24.5,29.4,20.0
2013-03-29,0.0,23.4,28.3,18.5
2013-03-30,0.0,26.1,33.7,18.8
2013-03-31,0.0,29.0,36.5,21.3
2013-04-01,0.0,29.9,37.8,23.0
2013-04-02,0.0,28.5,33.2,24.3
2013-04-03,0.1,27.1,32.6,21.5
2013-04-04,0.0,28.3,35.4,20.9
2013-04-05,0.0,30.7,38.3,24.1
2013-04-06,0.0,31.2,38.6,24.0
2013-04-07,0.0,30.3,36.4,24.4
2013-04-08,0.0,27.5,33.0,21.5
2013-04-09,0.0,28.4,33.3,23.7
2013-04-10,0.0,28.2,34.1,22.3
2013-04-11,0.0,28.9,34.7,23.0
2013-04-12,0.0,30.3,36.9,23.6
2013-04-13,0.0,32.0,38.3,26.3
2013-04-14,0.0,32.8,39.5,25.7
2013-04-15,0.0,33.3,41.7,25.2
2013-04-16,0.0,33.1,39.5,26.8
2013-04-17,0.0,32.0,38.5,26.4
2013-04-18,0.0,32.3,39.7,25.4
2013-04-19,0.0,32.4,39.5,25.0
2013-04-20,0.0,30.6,36.6,24.4
2013-04-21,0.0,29.8,35.4,23.5
2013-04-22,0.4,29.0,33.9,25.2
2013-04-23,0.5,30.4,36.6,23.7
2013-04-24,0.0,32.5,38.2,25.8
2013-04-25,0.0,31.7,36.6,26.9
2013-04-26,0.0,31.7,37.1,26.3
2013-04-27,0.0,32.2,36.4,27.6
2013-04-28,0.0,31.3,37.8,25.1
2013-04-29,0.0,31.7,37.4,26.8
2013-04-30,0.0,32.1,38.8,25.2
2013-05-01,0.0,31.7,38.8,24.9
2013-05-02,0.0,31.7,40.5,22.7
2013-05-03,0.0,33.7,42.2,23.9
2013-05-04,0.0,35.4,42.9,27.6
2013-05-05,0.0,34.6,41.8,28.3
2013-05-06,0.0,34.7,42.4,27.7
2013-05-07,0.0,36.0,43.1,27.3
2013-05-08,0.0,33.8,40.8,27.0
2013-05-09,0.0,34.3,41.8,26.6
2013-05-10,0.3,31.8,38.4,26.0
2013-05-11,0.0,31.8,38.8,25.9
2013-05-12,0.1,33.3,40.2,26.4
2013-05-13,0.0,34.0,41.1,27.1
2013-05-14,0.0,35.9,43.1,29.4
2013-05-15,0.0,36.3,43.0,29.8
2013-05-16,0.0,37.3,44.7,29.4
2013-05-17,0.0,37.6,46.4,29.7
2013-05-18,0.0,37.5,46.1,28.9
2013-05-19,0.0,35.9,43.4,28.1
2013-05-20,0.0,36.2,45.2,27.0
2013-05-21,0.0,36.6,45.4,28.7
2013-05-22,0.0,36.5,45.2,27.1
2013-05-23,0.0,36.9,45.6,28.3
2013-05-24,0.0,35.5,43.3,27.6
2013-05-25,0.0,34.2,41.7,26.4
2013-05-26,0.0,34.5,42.5,26.5
2013-05-27,0.0,34.8,42.6,27.7
2013-05-28,0.0,34.4,42.3,26.9
2013-05-29,0.0,35.0,42.3,27.2
2013-05-30,0.0,35.9,42.9,28.1
2013-05-31,0.0,36.5,44.0,27.9
2013-06-01,0.0,35.9,43.4,27.5
2013-06-02,0.0,35.5,42.0,28.6
2013-06-03,0.0,36.7,42.7,29.9
2013-06-04,0.0,37.6,44.6,31.3
2013-06-05,0.0,36.9,43.2,30.6
2013-06-06,0.0,37.1,43.8,30.0
2013-06-07,0.0,35.7,42.0,28.9
2013-06-08,0.0,36.0,42.1,29.3
2013-06-09,0.0,35.8,41.8,30.8
2013-06-10,0.0,35.6,41.1,31.4
2013-06-11,0.0,34.0,39.8,28.4
2013-06-12,13.4,31.4,35.5,27.2
2013-06-13,6.0,30.6,34.8,27.0
2013-06-14,0.0,32.0,36.3,28.0
2013-06-15,0.1,32.4,37.1,29.3
2013-06-16,0.6,31.0,35.7,27.0
2013-06-17,0.2,31.7,35.7,27.6
2013-06-18,1.1,32.5,38.6,28.0
2013-06-19,0.0,34.1,40.0,28.3
2013-06-20,0.0,35.0,40.4,29.0
2013-06-21,0.0,34.1,39.9,28.0
2013-06-22,0.0,33.4,39.6,27.2
2013-06-23,0.0,33.6,39.5,27.3
2013-06-24,0.0,33.7,39.6,27.5
2013-06-25,0.0,33.7,39.1,28.1
2013-06-26,0.0,33.9,38.9,28.2
2013-06-27,0.0,33.7,38.9,28.3
2013-06-28,0.0,33.3,39.1,27.9
2013-06-29,0.0,33.3,38.6,28.1
2013-06-30,0.0,33.1,38.6,27.9
2013-07-01,0.0,34.0,39.3,28.0
2013-07-02,0.0,34.3,40.0,27.9
2013-07-03,0.0,35.0,41.1,28.8
2013-07-04,0.0,35.9,41.9,29.2
2013-07-05,0.1,34.1,39.8,28.4
2013-07-06,0.1,33.2,38.4,28.7
2013-07-07,0.3,33.6,38.5,29.5
2013-07-08,0.0,32.8,37.8,28.6
2013-07-09,0.0,32.1,36.5,27.9
2013-07-10,0.0,32.8,37.9,27.6
2013-07-11,0.0,32.6,37.5,27.3
2013-07-12,0.0,33.8,38.6,28.2
2013-07-13,2.1,33.1,38.3,28.8
2013-07-14,0.0,31.3,36.8,26.6
2013-07-15,0.0,31.7,37.7,26.8
2013-07-16,0.3,31.7,37.0,27.3
2013-07-17,0.0,32.8,37.9,28.3
2013-07-18,0.0,32.5,37.5,28.1
2013-07-19,0.0,32.0,37.7,27.4
2013-07-20,0.0,31.8,37.2,27.4
2013-07-21,0.0,33.0,38.0,28.3
2013-07-22,0.0,33.2,38.4,27.6
2013-07-23,0.0,33.9,39.5,27.7
2013-07-24,0.2,35.4,41.0,30.3
2013-07-25,3.1,33.2,39.6,27.8
2013-07-26,3.8,30.4,35.5,26.1
2013-07-27,10.6,29.7,33.3,26.5
2013-07-28,3.0,29.5,32.7,26.7
2013-07-29,0.3,28.8,31.6,26.2
2013-07-30,0.0,29.7,33.5,26.2
2013-07-31,0.0,29.9,34.3,26.1
2013-08-01,0.0,30.4,34.7,26.4
2013-08-02,7.0,32.4,37.2,28.7
2013-08-03,6.7,30.5,34.8,27.9
2013-08-04,1.2,28.7,31.4,26.7
2013-08-05,0.0,29.7,33.8,26.3
2013-08-06,0.0,30.4,34.8,26.7
2013-08-07,0.0,30.9,35.4,27.4
2013-08-08,0.1,31.3,35.9,27.5
2013-08-09,0.0,31.4,36.9,26.4
2013-08-10,0.5,31.5,36.7,26.8
2013-08-11,5.4,29.6,31.3,28.1
2013-08-12,4.4,29.7,32.2,28.2
2013-08-13,5.0,30.2,33.4,28.1
2013-08-14,25.8,27.7,29.2,26.0
2013-08-15,31.2,26.8,28.3,25.7
2013-08-16,8.7,28.2,31.6,25.2
2013-08-17,0.0,29.9,33.4,27.3
2013-08-18,0.0,29.1,33.3,25.7
2013-08-19,0.0,29.2,33.6,25.4
2013-08-20,0.0,29.3,33.6,25.4
2013-08-21,0.0,29.4,33.7,25.5
2013-08-22,0.0,28.8,33.6,24.8
2013-08-23,0.0,29.5,34.5,25.0
2013-08-24,0.0,30.9,35.9,26.3
2013-08-25,0.0,32.4,37.0,27.9
2013-08-26,0.0,30.9,35.8,26.2
2013-08-27,0.0,29.8,35.1,25.5
2013-08-28,0.0,29.4,34.1,24.4
2013-08-29,0.0,29.6,34.4,24.7
2013-08-30,0.0,29.9,34.6,25.3
2013-08-31,0.0,30.1,35.1,25.3
2013-09-01,0.0,30.0,35.0,25.3
2013-09-02,0.0,30.3,35.5,25.0
2013-09-03,0.0,29.8,34.9,24.4
2013-09-04,0.0,29.4,34.6,24.6
2013-09-05,0.0,29.7,35.3,24.3
2013-09-06,0.0,29.5,35.1,23.9
2013-09-07,0.0,29.5,34.5,24.6
2013-09-08,0.0,30.1,35.6,24.6
2013-09-09,0.0,30.8,35.9,26.0
2013-09-10,0.0,31.5,36.5,26.7
2013-09-11,0.0,31.9,37.2,26.7
2013-09-12,0.0,32.8,38.5,27.3
2013-09-13,0.0,33.5,38.6,28.3
2013-09-14,0.0,33.8,38.9,29.1
2013-09-15,0.0,34.1,40.0,28.6
2013-09-16,0.1,32.0,37.3,26.7
2013-09-17,0.0,32.0,37.3,26.8
2013-09-18,0.0,32.9,39.2,27.2
2013-09-19,0.0,33.7,40.5,27.7
2013-09-20,0.0,33.8,40.3,27.3
2013-09-21,0.0,32.5,37.6,26.8
2013-09-22,0.1,31.1,36.5,27.0
2013-09-23,0.6,30.7,34.6,27.7
2013-09-24,0.1,31.3,36.7,27.4
2013-09-25,0.3,31.2,36.5,26.6
2013-09-26,0.0,29.6,33.6,25.7
2013-09-27,0.2,28.5,33.5,25.4
2013-09-28,7.8,26.4,29.5,24.2
2013-09-29,0.0,28.4,34.2,23.4
2013-09-30,0.0,26.8,29.0,24.6
2013-10-01,0.0,29.5,34.5,25.2
2013-10-02,0.0,30.2,34.8,25.6
2013-10-03,0.0,30.8,35.8,26.0
2013-10-04,0.0,31.3,36.9,26.4
2013-10-05,0.0,31.5,37.3,26.6
2013-10-06,0.0,32.5,37.7,27.7
2013-10-07,0.0,32.6,37.6,28.3
2013-10-08,0.3,32.8,37.8,29.3
2013-10-09,0.1,31.7,36.0,27.7
2013-10-10,0.0,32.2,37.1,28.0
2013-10-11,0.4,31.7,37.3,27.7
2013-10-12,0.0,29.5,34.9,26.6
2013-10-13,0.0,29.5,34.7,24.5
2013-10-14,0.0,30.1,35.2,25.6
2013-10-15,0.0,31.4,37.3,24.9
2013-10-16,0.0,31.6,38.0,25.9
2013-10-17,0.0,31.2,36.8,26.3
2013-10-18,0.0,31.0,36.0,26.4
2013-10-19,0.0,29.6,36.0,24.2
2013-10-20,0.0,29.8,36.4,23.4
2013-10-21,0.0,29.6,36.1,23.4
2013-10-22,0.0,29.0,36.3,22.5
2013-10-23,0.0,29.0,36.0,22.4
2013-10-24,0.0,28.7,34.9,23.1
2013-10-25,0.0,27.8,34.2,22.0
2013-10-26,0.0,27.5,34.5,21.2
2013-10-27,0.0,27.6,34.8,22.0
2013-10-28,0.0,27.0,34.7,19.8
2013-10-29,0.0,27.9,34.5,21.6
2013-10-30,0.0,26.9,33.3,21.3
2013-10-31,0.0,26.5,32.0,22.3
2013-11-01,0.0,24.8,31.2,20.1
2013-11-02,0.0,23.8,30.1,18.0
2013-11-03,0.0,24.5,31.6,17.6
2013-11-04,0.0,25.0,31.8,18.9
2013-11-05,0.0,25.1,32.0,18.8
2013-11-06,0.0,23.6,28.6,19.9
2013-11-07,0.0,20.0,25.3,15.4
2013-11-08,0.0,20.4,25.9,15.2
2013-11-09,0.0,20.1,25.6,15.3
2013-11-10,0.0,19.5,25.7,14.4
2013-11-11,0.0,19.2,26.4,13.7
2013-11-12,0.0,20.3,27.7,13.5
2013-11-13,0.0,20.8,28.0,15.2
2013-11-14,0.0,20.3,27.4,14.2
2013-11-15,0.0,20.6,27.6,14.0
2013-11-16,0.0,21.4,28.2,15.1
2013-11-17,0.0,22.0,28.3,15.4
2013-11-18,0.0,21.7,29.2,15.3
2013-11-19,0.0,22.2,30.1,15.3
2013-11-20,0.0,22.8,31.1,16.0
2013-11-21,0.0,23.0,30.9,16.3
2013-11-22,0.0,22.6,29.9,16.0
2013-11-23,0.0,22.2,29.8,15.5
2013-11-24,0.0,22.3,30.0,16.5
2013-11-25,0.0,22.4,30.3,15.8
2013-11-26,0.0,22.7,30.4,16.1
2013-11-27,0.0,22.5,30.9,14.9
2013-11-28,0.0,22.7,30.3,16.7
2013-11-29,0.0,21.7,29.5,15.5
2013-11-30,0.0,21.9,29.5,15.7
2013-12-01,0.0,21.1,29.5,14.3
2013-12-02,0.0,21.2,28.8,15.4
2013-12-03,0.0,19.3,26.5,13.7
2013-12-04,0.0,19.3,27.0,12.8
2013-12-05,0.0,19.2,26.7,13.0
2013-12-06,0.0,20.0,27.6,12.9
2013-12-07,0.0,20.1,28.4,13.5
2013-12-08,0.0,20.1,27.3,14.3
2013-12-09,0.0,20.3,27.9,13.5
2013-12-10,0.0,20.3,27.8,14.8
2013-12-11,0.0,20.2,28.8,13.9
2013-12-12,0.0,18.6,26.5,13.1
2013-12-13,0.0,20.0,26.8,13.6
2013-12-14,0.0,20.0,28.8,14.0
2013-12-15,0.0,19.7,27.1,14.9
2013-12-16,0.0,19.0,25.4,13.6
2013-12-17,0.0,18.8,25.9,13.3
2013-12-18,0.0,18.6,26.0,13.9
2013-12-19,0.0,15.6,21.8,11.2
2013-12-20,0.0,13.3,18.5,10.0
2013-12-21,0.0,12.5,18.3,7.2
2013-12-22,0.0,11.7,15.6,8.5
2013-12-23,0.0,11.2,16.6,7.3
2013-12-24,0.0,12.2,18.7,7.2
2013-12-25,0.0,12.8,19.7,6.8
2013-12-26,0.0,13.2,20.7,6.7
2013-12-27,0.0,12.9,21.2,6.2
2013-12-28,0.0,13.5,20.6,7.9
2013-12-29,0.0,12.9,20.7,6.2
2013-12-30,0.0,12.2,19.3,6.4
2013-12-31,0.0,9.4,15.5,3.2
2014-01-01,0.0,9.8,16.1,3.8
2014-01-02,0.0,10.5,17.7,3.8
2014-01-03,0.0,11.7,20.0,3.1
2014-01-04,0.0,13.2,20.6,6.5
2014-01-05,0.0,14.2,20.5,7.5
2014-01-06,0.0,13.7,21.1,7.0
2014-01-07,0.0,14.4,22.1,7.8
2014-01-08,0.0,14.3,21.8,8.9
2014-01-09,0.0,12.4,17.9,7.5
2014-01-10,0.0,11.6,17.6,5.9
2014-01-11,0.0,11.7,18.4,6.1
2014-01-12,0.0,12.3,19.6,5.2
2014-01-13,0.0,13.2,19.9,7.7
2014-01-14,0.0,13.4,20.8,7.5
2014-01-15,0.0,14.0,22.2,6.0
2014-01-16,0.0,15.2,23.8,8.1
2014-01-17,0.0,15.2,21.4,9.2
2014-01-18,0.0,14.3,21.4,8.2
2014-01-19,0.0,12.9,18.0,8.3
2014-01-20,0.0,13.0,19.5,7.4
2014-01-21,0.0,14.1,20.2,8.6
2014-01-22,0.0,14.8,20.3,10.0
2014-01-23,0.0,14.3,20.3,9.1
2014-01-24,0.0,12.9,18.3,9.1
2014-01-25,0.0,14.4,21.1,8.0
2014-01-26,0.0,15.8,23.6,8.4
2014-01-27,0.0,17.2,25.4,9.7
2014-01-28,0.0,18.2,26.0,10.9
2014-01-29,0.0,19.1,27.5,11.5
2014-01-30,0.0,20.0,27.4,12.3
2014-01-31,0.0,20.2,28.3,13.3
2014-02-01,0.0,20.0,27.4,13.6
2014-02-02,0.0,19.7,25.9,14.2
2014-02-03,0.0,19.5,26.3,13.7
2014-02-04,0.0,19.4,26.3,13.2
2014-02-05,0.0,20.0,26.2,15.1
2014-02-06,0.0,21.2,27.4,15.0
2014-02-07,0.0,17.0,21.6,13.3
2014-02-08,0.0,15.2,21.2,10.0
2014-02-09,0.0,15.3,21.8,8.7
2014-02-10,0.0,15.8,22.9,9.2
2014-02-11,0.0,16.8,23.8,11.0
2014-02-12,0.0,17.1,24.7,10.1
2014-02-13,0.0,17.1,23.4,11.4
2014-02-14,0.0,16.2,23.5,9.8
2014-02-15,0.0,17.9,24.8,10.8
2014-02-16,0.0,17.7,24.9,10.5
2014-02-17,0.0,18.1,26.0,11.3
2014-02-18,0.0,18.9,27.5,11.0
2014-02-19,0.0,19.9,28.2,12.1
2014-02-20,0.0,20.3,28.2,13.2
2014-02-21,0.0,18.4,24.3,12.9
2014-02-22,0.0,17.3,24.4,11.0
2014-02-23,0.0,18.1,25.0,11.8
2014-02-24,0.0,18.6,25.6,12.2
2014-02-25,0.0,19.8,27.2,13.2
2014-02-26,0.0,20.3,27.9,13.6
2014-02-27,1.2,19.4,26.3,13.8
2014-02-28,0.0,17.8,23.6,12.7
2014-03-01,0.0,18.5,25.1,11.4
2014-03-02,0.0,20.7,28.2,13.9
2014-03-03,0.0,20.1,26.0,15.7
2014-03-04,0.0,18.6,24.4,12.8
2014-03-05,0.0,20.2,26.7,14.4
2014-03-06,0.0,21.7,28.8,15.7
2014-03-07,0.0,23.3,31.4,15.9
2014-03-08,0.0,24.9,32.5,17.5
2014-03-09,0.0,25.4,32.7,17.5
2014-03-10,0.0,26.0,33.3,18.7
2014-03-11,0.0,21.3,26.7,15.9
2014-03-12,0.0,20.2,26.9,13.5
2014-03-13,0.0,21.1,27.7,14.4
2014-03-14,0.0,22.8,31.9,14.4
2014-03-15,0.0,26.0,34.2,18.5
2014-03-16,0.0,27.8,35.4,20.0
2014-03-17,0.0,27.1,33.2,20.8
2014-03-18,0.0,25.5,33.2,18.5
2014-03-19,0.0,24.7,33.4,17.2
2014-03-20,0.0,26.8,35.2,18.6
2014-03-21,0.0,25.9,33.6,19.0
2014-03-22,0.0,26.9,34.7,19.9
2014-03-23,0.3,28.2,34.6,22.3
2014-03-24,0.0,24.9,29.5,19.7
2014-03-25,0.0,25.2,30.0,19.4
2014-03-26,0.0,25.5,30.6,20.6
2014-03-27,0.0,27.0,32.4,22.3
2014-03-28,0.0,26.2,31.0,21.9
2014-03-29,0.0,27.0,32.8,21.2
2014-03-30,0.0,27.5,33.6,22.0
2014-03-31,0.0,29.2,35.8,22.6
2014-04-01,0.0,30.4,37.5,23.0
2014-04-02,0.0,29.8,35.4,24.4
2014-04-03,0.0,30.2,37.3,23.2
2014-04-04,0.0,31.9,38.8,24.6
2014-04-05,0.0,31.4,38.4,24.2
2014-04-06,0.0,30.2,37.8,24.1
2014-04-07,0.0,27.9,33.4,23.1
2014-04-08,0.0,28.1,35.8,21.0
2014-04-09,0.0,28.8,36.7,20.9
2014-04-10,0.0,30.4,38.8,22.7
2014-04-11,0.0,31.9,39.8,25.0
2014-04-12,0.0,33.0,40.3,24.3
2014-04-13,0.0,32.0,39.0,25.0
2014-04-14,0.0,31.4,38.5,24.3
2014-04-15,0.0,32.3,39.7,25.0
2014-04-16,0.8,33.3,40.7,25.8
2014-04-17,1.6,32.0,39.6,25.2
2014-04-18,0.7,27.6,32.4,23.8
2014-04-19,0.0,28.2,34.5,22.1
2014-04-20,0.0,30.3,36.4,24.4
2014-04-21,0.4,29.8,36.4,24.4
2014-04-22,0.0,28.9,34.7,23.2
2014-04-23,0.0,31.2,38.0,23.7
2014-04-24,0.0,33.4,40.9,25.4
2014-04-25,0.0,33.2,39.8,27.5
2014-04-26,0.0,33.6,39.9,27.1
2014-04-27,0.0,34.7,42.1,27.2
2014-04-28,0.0,35.6,43.5,27.3
2014-04-29,0.0,36.5,44.3,27.8
2014-04-30,0.0,36.8,43.2,30.7
2014-05-01,0.0,35.2,41.8,28.2
2014-05-02,0.2,35.5,42.3,27.9
2014-05-03,1.6,33.6,39.6,28.4
2014-05-04,0.8,30.9,36.1,26.1
2014-05-05,0.5,32.8,39.1,26.5
2014-05-06,0.0,34.9,40.8,28.7
2014-05-07,0.0,35.1,41.8,28.6
2014-05-08,0.0,34.4,39.8,28.3
2014-05-09,0.0,34.5,40.6,27.3
2014-05-10,1.5,32.5,37.8,28.1
2014-05-11,0.5,31.4,39.8,25.9
2014-05-12,0.6,30.5,38.1,24.0
2014-05-13,0.5,31.3,39.0,24.9
2014-05-14,0.7,30.4,36.9,25.2
2014-05-15,1.5,28.9,35.0,23.4
2014-05-16,1.0,30.3,38.1,24.5
2014-05-17,1.1,30.2,36.2,25.0
2014-05-18,0.0,29.6,36.7,23.9
2014-05-19,0.0,31.8,39.0,24.8
2014-05-20,0.0,32.8,39.0,26.4
2014-05-21,0.0,34.8,42.2,27.5
2014-05-22,0.0,36.7,44.4,29.2
2014-05-23,1.8,34.9,42.4,28.7
2014-05-24,2.6,34.4,41.1,28.7
2014-05-25,0.0,34.4,41.1,27.8
2014-05-26,0.0,37.2,43.7,30.2
2014-05-27,0.0,37.9,44.0,31.6
2014-05-28,0.0,39.2,46.7,31.7
2014-05-29,0.0,37.1,44.1,29.3
2014-05-30,0.0,36.1,43.1,29.2
2014-05-31,0.0,35.4,41.9,28.5
2014-06-01,0.0,36.1,42.3,29.9
2014-06-02,1.9,37.0,43.1,31.6
2014-06-03,0.0,37.0,44.0,29.9
2014-06-04,0.0,39.0,46.4,31.4
2014-06-05,0.0,39.2,45.8,32.0
2014-06-06,0.0,39.1,46.4,31.9
2014-06-07,0.0,38.5,45.5,30.7
2014-06-08,0.0,37.7,44.6,30.4
2014-06-09,0.0,38.2,45.6,30.8
2014-06-10,0.0,36.0,42.8,27.9
2014-06-11,0.0,35.4,42.1,27.6
2014-06-12,0.0,34.9,39.5,29.9
2014-06-13,0.0,33.6,38.2,29.8
2014-06-14,0.0,34.5,40.7,29.2
2014-06-15,0.0,34.7,40.6,28.5
2014-06-16,0.0,35.2,41.2,29.4
2014-06-17,0.0,35.3,40.7,29.9
2014-06-18,0.0,34.2,39.9,28.2
2014-06-19,0.0,35.1,40.4,29.4
2014-06-20,0.0,34.9,40.9,28.5
2014-06-21,0.0,35.0,41.5,29.0
2014-06-22,0.2,34.4,41.5,27.6
2014-06-23,0.0,34.4,42.1,27.5
2014-06-24,0.0,34.1,41.5,26.8
2014-06-25,0.0,33.8,40.9,27.3
2014-06-26,0.0,33.3,38.9,27.9
2014-06-27,0.0,33.6,39.3,28.0
2014-06-28,0.0,33.6,40.4,27.3
2014-06-29,0.0,32.9,39.7,26.5
2014-06-30,0.0,32.3,38.4,26.9
2014-07-01,0.0,32.1,37.2,27.1
2014-07-02,0.0,32.0,37.3,26.9
2014-07-03,0.0,31.7,36.9,26.8
2014-07-04,0.0,32.5,38.2,26.9
2014-07-05,0.0,33.1,39.0,27.7
2014-07-06,0.0,33.7,39.8,27.4
2014-07-07,0.0,33.7,39.7,27.7
2014-07-08,0.0,33.4,39.5,27.2
2014-07-09,0.0,33.3,39.3,27.0
2014-07-10,0.0,33.8,39.7,27.0
2014-07-11,0.0,34.0,39.8,27.8
2014-07-12,0.0,34.1,39.8,28.5
2014-07-13,0.0,34.4,39.9,29.1
2014-07-14,0.0,34.9,40.2,30.4
2014-07-15,0.0,36.0,41.3,30.4
2014-07-16,0.0,34.6,39.4,29.7
2014-07-17,1.3,32.6,37.1,29.0
2014-07-18,1.0,32.8,38.5,28.4
2014-07-19,0.0,33.3,39.3,27.2
2014-07-20,0.0,34.0,39.9,27.5
2014-07-21,0.0,33.9,40.1,28.0
2014-07-22,0.0,33.4,39.1,27.3
2014-07-23,0.0,34.4,40.6,27.8
2014-07-24,4.4,33.3,39.5,29.1
2014-07-25,36.1,29.5,32.6,27.4
2014-07-26,0.1,30.5,33.4,27.6
2014-07-27,0.0,31.0,35.7,27.1
2014-07-28,0.0,31.0,35.5,27.1
2014-07-29,0.0,30.0,33.5,27.4
2014-07-30,2.3,29.4,32.4,27.3
2014-07-31,3.3,31.5,36.4,27.6
2014-08-01,2.2,30.8,35.5,27.1
2014-08-02,0.4,30.1,34.3,26.2
2014-08-03,0.0,31.6,36.7,27.3
2014-08-04,0.0,30.9,35.3,27.1
2014-08-05,0.0,31.2,35.6,27.0
2014-08-06,0.5,31.1,35.8,28.1
2014-08-07,0.0,30.0,35.1,27.1
2014-08-08,0.4,29.3,33.1,26.3
2014-08-09,1.0,30.6,35.3,26.8
2014-08-10,0.0,31.6,37.2,27.3
2014-08-11,0.0,31.4,36.3,27.8
2014-08-12,0.0,31.1,37.0,26.7
2014-08-13,0.0,31.5,37.0,26.9
2014-08-14,0.0,31.8,37.6,26.9
2014-08-15,0.0,30.6,36.0,26.0
2014-08-16,0.0,28.9,31.8,26.0
2014-08-17,0.3,29.8,34.3,25.9
2014-08-18,0.4,31.8,36.7,27.5
2014-08-19,0.0,32.6,37.4,28.1
2014-08-20,0.0,32.5,37.7,27.4
2014-08-21,0.0,32.1,37.7,26.5
2014-08-22,0.0,31.8,37.1,26.5
2014-08-23,0.0,32.3,36.3,27.7
2014-08-24,0.0,33.3,38.1,28.1
2014-08-25,0.0,33.4,37.4,29.5
2014-08-26,0.0,32.3,36.9,26.9
2014-08-27,0.0,31.3,36.1,26.6
2014-08-28,0.4,30.8,36.1,26.5
2014-08-29,0.0,31.7,35.8,27.2
2014-08-30,0.0,33.8,38.6,29.2
2014-08-31,0.0,33.9,38.8,29.0
2014-09-01,0.0,32.3,36.7,28.5
2014-09-02,0.1,30.2,34.7,27.0
2014-09-03,7.5,27.8,29.8,26.2
2014-09-04,0.8,28.0,31.2,25.5
2014-09-05,0.0,29.7,34.0,26.3
2014-09-06,0.0,29.2,34.1,25.0
2014-09-07,0.0,30.2,35.1,25.6
2014-09-08,0.0,32.7,38.7,27.1
2014-09-09,0.0,33.4,37.9,28.9
2014-09-10,0.0,33.3,38.3,28.6
2014-09-11,1.1,32.0,36.5,28.2
2014-09-12,0.4,31.8,36.2,27.6
2014-09-13,0.0,32.0,36.7,27.0
2014-09-14,0.3,31.8,36.1,26.4
2014-09-15,0.0,31.9,36.0,27.3
2014-09-16,0.0,32.3,36.9,27.5
2014-09-17,0.0,31.8,37.4,26.2
2014-09-18,0.0,31.7,38.1,25.6
2014-09-19,0.0,31.6,38.1,24.9
2014-09-20,0.0,30.8,37.3,24.1
2014-09-21,0.0,30.6,36.1,24.5
2014-09-22,0.0,30.8,36.7,24.9
2014-09-23,0.0,30.4,36.0,24.9
2014-09-24,0.0,29.6,35.1,24.1
2014-09-25,0.0,29.6,35.1,23.9
2014-09-26,0.0,30.4,35.7,25.2
2014-09-27,0.0,30.0,35.5,24.9
2014-09-28,0.0,30.2,36.3,24.3
2014-09-29,0.0,30.5,36.3,24.8
2014-09-30,0.0,30.8,36.4,25.3
2014-10-01,0.0,30.9,37.2,25.5
2014-10-02,0.0,31.5,38.2,25.5
2014-10-03,0.0,32.2,38.8,26.2
2014-10-04,0.0,31.7,38.7,25.2
2014-10-05,0.0,30.6,37.9,24.0
2014-10-06,0.0,31.1,37.9,25.1
2014-10-07,0.0,31.9,39.1,25.9
2014-10-08,0.0,32.0,37.6,26.9
2014-10-09,0.0,31.0,36.9,24.9
2014-10-10,0.0,30.9,38.1,24.7
2014-10-11,0.0,31.2,38.7,25.6
2014-10-12,0.0,30.1,38.1,22.2
2014-10-13,0.0,29.0,38.3,22.2
2014-10-14,0.0,25.6,31.2,21.0
2014-10-15,0.0,25.6,31.9,19.7
2014-10-16,0.0,25.7,32.6,19.9
2014-10-17,0.0,26.7,34.1,19.7
2014-10-18,0.0,27.4,34.6,20.8
2014-10-19,0.0,28.5,36.1,21.9
2014-10-20,0.0,29.3,36.8,22.2
2014-10-21,0.0,29.3,37.4,21.9
2014-10-22,0.0,30.0,37.4,23.3
2014-10-23,0.0,29.7,36.8,23.0
2014-10-24,0.3,29.5,35.7,24.4
2014-10-25,0.0,28.6,35.0,23.4
2014-10-26,0.0,28.7,35.1,22.9
2014-10-27,0.0,28.4,35.0,22.6
2014-10-28,0.0,29.3,35.3,23.6
2014-10-29,0.0,28.2,33.9,24.0
2014-10-30,0.0,27.0,33.0,21.0
2014-10-31,0.7,26.9,30.8,23.9
2014-11-01,0.0,26.7,32.8,22.0
2014-11-02,0.0,27.4,34.6,21.5
2014-11-03,0.0,28.3,34.8,22.7
2014-11-04,0.0,26.8,32.8,21.9
2014-11-05,0.0,26.8,32.8,21.5
2014-11-06,0.0,27.4,33.7,21.8
2014-11-07,0.0,27.0,32.9,22.3
2014-11-08,0.1,25.9,30.4,22.5
2014-11-09,0.0,23.3,29.1,18.2
2014-11-10,0.0,21.8,28.5,16.7
2014-11-11,0.0,22.1,30.4,14.6
2014-11-12,0.0,22.9,30.7,16.3
2014-11-13,0.0,22.1,29.7,15.8
2014-11-14,0.0,21.6,29.7,15.4
2014-11-15,0.0,22.6,30.4,15.8
2014-11-16,0.0,22.9,30.9,16.4
2014-11-17,0.0,22.3,30.8,15.8
2014-11-18,0.0,21.7,30.7,14.7
2014-11-19,0.0,22.3,30.9,15.5
2014-11-20,0.0,23.0,31.0,16.1
2014-11-21,0.0,23.4,30.5,17.6
2014-11-22,0.0,23.3,30.6,18.2
2014-11-23,0.0,21.3,29.0,14.8
2014-11-24,0.0,20.7,28.8,14.0
2014-11-25,0.0,21.2,30.3,14.2
2014-11-26,0.0,22.6,31.6,15.9
2014-11-27,0.0,23.9,32.4,17.3
2014-11-28,0.0,23.4,29.6,18.5
2014-11-29,0.0,21.8,28.2,16.6
2014-11-30,0.0,21.7,28.5,16.3
2014-12-01,0.0,21.7,28.8,16.0
2014-12-02,0.0,21.8,29.5,15.5
2014-12-03,0.0,22.4,30.0,16.2
2014-12-04,0.0,23.1,30.0,16.5
2014-12-05,0.0,22.4,28.8,17.2
2014-12-06,0.0,20.8,28.4,15.4
2014-12-07,0.0,20.1,27.5,13.4
2014-12-08,0.0,19.8,28.1,14.5
2014-12-09,0.0,18.7,26.5,13.2
2014-12-10,0.0,16.9,24.9,10.4
2014-12-11,0.0,16.3,24.6,9.6
2014-12-12,0.0,16.6,24.2,9.3
2014-12-13,0.0,15.5,22.3,9.9
2014-12-14,0.0,14.5,21.2,7.5
2014-12-15,0.0,15.5,21.7,9.6
2014-12-16,0.0,15.1,22.3,8.9
2014-12-17,0.0,14.9,22.7,8.4
2014-12-18,0.0,15.2,22.8,9.0
2014-12-19,0.0,14.4,20.1,10.3
2014-12-20,0.0,12.4,20.1,7.2
2014-12-21,0.0,13.8,22.2,6.8
2014-12-22,0.0,12.9,19.8,6.9
2014-12-23,0.0,12.1,17.5,7.2
2014-12-24,0.0,12.0,18.9,6.3
2014-12-25,0.0,12.7,20.5,6.3
2014-12-26,0.0,15.3,23.4,9.1
2014-12-27,0.0,16.3,25.7,8.6
2014-12-28,0.0,15.9,23.5,9.1
2014-12-29,0.0,14.5,22.0,8.1
2014-12-30,0.0,13.0,19.7,6.3
2014-12-31,0.0,11.3,17.6,4.8
2015-01-01,0.0,11.8,17.0,6.0
2015-01-02,0.0,15.5,22.3,9.4
2015-01-03,0.0,16.7,24.5,10.0
2015-01-04,0.0,18.0,25.1,12.1
2015-01-05,0.0,17.3,24.4,11.5
2015-01-06,0.0,16.8,23.7,10.8
2015-01-07,0.0,17.3,23.7,11.6
2015-01-08,0.0,16.8,24.7,10.7
2015-01-09,0.0,16.6,25.4,11.1
2015-01-10,0.0,14.7,21.8,7.6
2015-01-11,0.0,16.4,24.5,9.8
2015-01-12,0.0,17.7,26.3,10.3
2015-01-13,0.0,16.7,22.4,12.1
2015-01-14,0.0,13.3,18.4,8.8
2015-01-15,0.0,12.2,17.7,7.7
2015-01-16,0.0,12.5,18.7,7.0
2015-01-17,0.0,13.7,21.4,6.8
2015-01-18,0.0,15.0,23.1,7.8
2015-01-19,0.0,16.5,24.8,8.8
2015-01-20,0.0,17.2,24.8,9.5
2015-01-21,0.1,17.2,21.6,13.2
2015-01-22,0.0,13.9,18.5,10.1
2015-01-23,0.0,13.0,19.1,7.7
2015-01-24,0.0,12.9,19.0,7.0
2015-01-25,0.0,12.9,19.4,7.1
2015-01-26,0.0,13.2,19.7,7.3
2015-01-27,0.0,13.4,19.9,7.8
2015-01-28,0.0,11.7,18.5,4.6
2015-01-29,0.0,13.9,22.4,6.5
2015-01-30,0.0,15.4,23.7,8.3
2015-01-31,0.0,18.1,26.7,9.8
2015-02-01,0.0,18.8,26.2,12.0
2015-02-02,0.0,16.1,20.7,11.0
2015-02-03,0.0,15.5,23.4,8.8
2015-02-04,0.0,17.4,24.6,11.0
2015-02-05,0.0,17.5,25.3,10.8
2015-02-06,0.0,18.8,27.0,11.8
2015-02-07,0.0,19.7,26.9,13.1
2015-02-08,0.0,17.6,24.1,12.0
2015-02-09,0.0,18.1,24.8,10.9
2015-02-10,0.0,18.0,25.2,11.2
2015-02-11,0.0,18.1,26.6,10.0
2015-02-12,0.0,20.9,29.2,12.9
2015-02-13,0.0,24.0,33.7,16.1
2015-02-14,0.0,23.6,31.7,16.1
2015-02-15,0.0,25.3,34.2,17.6
2015-02-16,0.0,24.2,31.3,17.3
2015-02-17,0.0,21.7,27.9,15.0
2015-02-18,0.0,23.2,31.8,16.2
2015-02-19,0.0,24.3,31.7,18.3
2015-02-20,0.0,22.5,29.5,15.4
2015-02-21,0.0,22.9,29.9,16.3
2015-02-22,0.0,23.4,30.4,16.9
2015-02-23,0.0,25.8,34.2,18.8
2015-02-24,0.0,24.3,28.8,20.5
2015-02-25,0.0,18.7,24.0,13.1
2015-02-26,0.0,16.8,24.9,9.8
2015-02-27,0.0,18.5,26.2,11.0
2015-02-28,1.1,18.4,22.2,15.4
2015-03-01,9.8,13.9,17.2,12.4
2015-03-02,0.0,15.1,21.7,10.5
2015-03-03,0.0,19.0,25.6,13.4
2015-03-04,0.0,20.2,27.9,13.3
2015-03-05,0.0,20.2,26.1,15.4
2015-03-06,0.2,19.2,24.5,14.1
2015-03-07,0.0,20.0,25.3,15.0
2015-03-08,0.0,19.4,24.5,15.0
2015-03-09,0.0,18.3,25.3,10.9
2015-03-10,0.0,17.9,25.2,10.7
2015-03-11,0.0,20.2,27.7,12.4
2015-03-12,0.0,22.7,30.6,15.1
2015-03-13,1.6,23.1,30.6,16.9
2015-03-14,0.8,22.4,27.4,18.6
2015-03-15,0.0,19.3,24.9,13.5
2015-03-16,0.0,21.1,28.2,14.6
2015-03-17,0.0,22.3,28.5,16.0
2015-03-18,0.0,24.9,32.6,17.1
2015-03-19,0.0,27.3,35.5,20.1
2015-03-20,0.0,28.5,36.0,22.2
2015-03-21,0.0,29.2,36.9,21.6
2015-03-22,0.0,29.9,37.0,23.4
2015-03-23,0.0,32.0,40.3,24.8
2015-03-24,0.0,32.2,40.3,25.6
2015-03-25,0.0,30.7,38.6,24.5
2015-03-26,0.0,29.4,36.2,23.0
2015-03-27,0.0,30.9,39.3,23.1
2015-03-28,0.0,32.6,39.8,26.3
2015-03-29,0.0,30.5,35.2,26.4
2015-03-30,0.0,27.0,33.1,20.4
2015-03-31,0.0,28.4,34.8,21.8
2015-04-01,0.0,30.4,36.5,23.6
2015-04-02,1.2,28.9,35.9,23.8
2015-04-03,2.1,25.8,33.2,21.2
2015-04-04,1.2,25.1,29.9,20.7
2015-04-05,0.0,28.0,33.6,22.0
2015-04-06,6.1,26.4,31.7,21.2
2015-04-07,0.0,24.7,31.0,19.4
2015-04-08,0.0,26.4,32.8,20.8
2015-04-09,0.0,28.4,36.4,21.1
2015-04-10,0.0,31.6,39.6,23.4
2015-04-11,0.0,30.7,35.7,25.9
2015-04-12,0.0,28.8,33.9,23.4
2015-04-13,0.0,29.7,35.5,23.4
2015-04-14,0.0,30.8,36.3,24.3
2015-04-15,0.0,31.8,37.6,25.7
2015-04-16,0.0,34.1,40.8,27.4
2015-04-17,0.0,34.7,43.3,26.5
2015-04-18,0.0,36.3,44.6,28.6
2015-04-19,0.0,36.0,43.5,29.1
2015-04-20,0.0,34.0,40.1,28.0
2015-04-21,0.0,34.6,41.8,28.0
2015-04-22,0.0,34.4,41.8,27.9
2015-04-23,0.0,34.2,42.9,27.1
2015-04-24,0.0,34.5,43.2,26.4
2015-04-25,0.0,36.4,44.3,28.3
2015-04-26,0.0,36.5,44.7,28.2
2015-04-27,0.0,35.3,43.8,27.4
2015-04-28,0.0,34.4,41.2,28.8
2015-04-29,0.0,36.0,44.4,28.2
2015-04-30,0.0,34.3,40.6,28.8
2015-05-01,0.0,32.9,40.3,25.8
2015-05-02,0.0,34.7,43.0,26.8
2015-05-03,0.0,36.1,44.0,29.4
2015-05-04,0.0,35.9,44.0,28.0
2015-05-05,0.0,36.4,44.0,29.7
2015-05-06,0.0,36.0,42.5,29.3
2015-05-07,0.0,33.9,40.3,27.0
2015-05-08,0.0,35.1,42.0,28.4
2015-05-09,0.6,33.6,39.8,28.5
2015-05-10,0.0,34.0,40.4,28.2
2015-05-11,3.7,33.0,39.4,27.6
2015-05-12,0.0,29.8,34.9,25.1
2015-05-13,0.0,30.6,36.5,25.1
2015-05-14,0.5,32.5,39.1,25.4
2015-05-15,0.0,36.0,43.8,27.6
2015-05-16,0.0,37.6,45.6,30.1
2015-05-17,0.0,36.9,45.2,29.5
2015-05-18,0.0,36.1,43.0,28.8
2015-05-19,0.9,35.8,42.4,30.0
2015-05-20,1.0,36.1,44.0,30.3
2015-05-21,0.0,36.9,44.4,30.9
2015-05-22,0.0,37.1,45.7,29.8
2015-05-23,0.0,37.3,46.7,28.6
2015-05-24,0.0,37.1,45.0,29.6
2015-05-25,0.0,37.6,45.9,30.3
2015-05-26,0.0,36.7,44.2,28.9
2015-05-27,2.1,36.2,43.7,29.9
2015-05-28,0.0,34.0,41.7,26.4
2015-05-29,0.0,34.7,41.1,27.8
2015-05-30,0.0,36.6,43.0,30.7
2015-05-31,0.0,37.5,45.2,30.1
2015-06-01,0.2,36.4,43.0,30.0
2015-06-02,1.2,31.8,38.1,27.1
2015-06-03,0.2,29.8,36.3,25.0
2015-06-04,0.0,30.1,36.8,23.0
2015-06-05,0.2,34.0,39.8,27.7
2015-06-06,0.0,36.3,43.1,29.1
2015-06-07,0.0,37.5,44.3,30.9
2015-06-08,0.0,36.1,41.4,31.2
2015-06-09,0.0,32.1,35.3,29.4
2015-06-10,0.0,33.8,39.4,29.4
2015-06-11,0.0,34.1,39.0,30.3
2015-06-12,0.0,34.7,40.4,29.2
2015-06-13,0.0,34.4,40.5,28.5
2015-06-14,0.0,33.8,40.2,28.3
2015-06-15,0.0,33.1,38.6,27.6
2015-06-16,0.0,34.3,40.0,29.0
2015-06-17,0.0,35.5,40.6,31.5
2015-06-18,0.0,36.2,42.7,29.8
2015-06-19,0.0,37.9,44.1,32.8
2015-06-20,0.0,38.0,44.2,32.7
2015-06-21,0.0,36.3,41.9,30.1
2015-06-22,0.0,35.8,42.2,30.0
2015-06-23,2.8,34.4,40.9,30.2
2015-06-24,3.8,32.4,37.6,29.4
2015-06-25,0.5,32.0,36.3,28.9
2015-06-26,0.0,33.9,40.1,28.6
2015-06-27,0.0,34.5,40.3,29.1
2015-06-28,0.0,34.7,39.9,29.7
2015-06-29,0.0,35.0,40.5,29.9
2015-06-30,0.0,34.0,38.5,29.2
2015-07-01,0.0,33.6,39.7,28.1
2015-07-02,0.0,31.8,36.4,26.9
2015-07-03,0.0,33.1,38.8,27.8
2015-07-04,0.0,33.2,40.1,27.3
2015-07-05,0.0,32.8,38.6,27.6
2015-07-06,0.0,33.4,39.3,28.4
2015-07-07,0.0,31.6,34.7,28.2
2015-07-08,0.5,33.2,38.9,27.3
2015-07-09,0.0,33.8,40.0,28.1
2015-07-10,0.0,33.4,39.1,27.3
2015-07-11,0.1,32.8,38.9,28.0
2015-07-12,0.5,33.1,37.9,29.2
2015-07-13,0.0,34.1,38.3,29.6
2015-07-14,0.0,33.8,38.3,29.4
2015-07-15,0.0,32.9,38.6,27.7
2015-07-16,0.0,33.0,38.1,27.1
2015-07-17,0.0,33.0,38.0,27.8
2015-07-18,0.0,33.6,38.4,29.1
2015-07-19,0.0,33.4,39.5,28.3
2015-07-20,0.2,33.5,37.9,28.9
2015-07-21,3.3,32.0,37.9,29.1
2015-07-22,14.9,30.7,34.8,27.5
2015-07-23,1.7,30.8,34.8,28.0
2015-07-24,28.2,30.3,34.4,26.8
2015-07-25,35.4,28.4,30.8,27.0
2015-07-26,28.1,27.6,30.0,25.9
2015-07-27,8.8,26.6,28.4,25.2
2015-07-28,4.2,26.6,28.9,24.8
2015-07-29,17.3,26.6,28.4,25.1
2015-07-30,18.9,26.9,29.9,24.5
2015-07-31,6.5,27.5,30.8,25.0
2015-08-01,0.0,27.8,30.8,25.3
2015-08-02,0.0,28.6,32.7,25.1
2015-08-03,0.0,29.5,33.8,25.4
2015-08-04,0.0,29.6,34.0,25.5
2015-08-05,0.0,29.8,34.3,25.8
2015-08-06,0.0,29.6,34.0,25.6
2015-08-07,0.0,29.9,34.4,26.3
2015-08-08,0.0,30.3,35.1,26.4
2015-08-09,0.0,30.4,35.5,26.6
2015-08-10,0.0,31.1,36.8,26.7
2015-08-11,0.2,31.5,35.8,28.0
2015-08-12,5.0,30.0,33.0,27.9
2015-08-13,3.1,29.7,34.7,26.9
2015-08-14,6.3,29.7,32.9,26.9
2015-08-15,0.0,30.2,35.3,26.8
2015-08-16,0.0,29.7,34.8,25.4
2015-08-17,0.0,31.1,36.3,26.8
2015-08-18,0.0,31.4,36.3,27.2
2015-08-19,0.0,31.0,36.0,26.5
2015-08-20,0.0,30.7,36.3,25.6
2015-08-21,0.0,30.7,36.5,25.5
2015-08-22,0.0,30.7,35.7,25.9
2015-08-23,0.0,30.2,35.1,25.8
2015-08-24,0.0,30.4,35.7,25.7
2015-08-25,0.0,30.8,35.4,26.2
2015-08-26,0.0,30.8,35.6,26.0
2015-08-27,0.0,31.2,35.8,26.5
2015-08-28,0.0,31.9,36.6,26.9
2015-08-29,0.0,32.0,36.6,27.7
2015-08-30,0.0,31.6,36.3,26.5
2015-08-31,0.0,30.9,35.8,26.2
2015-09-01,0.0,30.7,35.8,26.1
2015-09-02,0.0,30.5,35.8,25.5
2015-09-03,0.0,30.4,36.3,25.6
2015-09-04,0.0,31.2,36.8,26.1
2015-09-05,0.0,31.3,36.2,26.7
2015-09-06,0.0,31.0,36.5,25.8
2015-09-07,0.0,31.2,36.7,25.7
2015-09-08,0.0,31.4,36.9,26.7
2015-09-09,0.0,32.0,36.8,27.5
2015-09-10,0.0,32.5,38.4,27.6
2015-09-11,0.0,33.5,39.6,28.2
2015-09-12,0.0,33.8,40.5,28.2
2015-09-13,0.0,34.3,41.1,28.7
2015-09-14,0.0,33.9,40.5,27.6
2015-09-15,0.0,32.7,39.2,26.3
2015-09-16,0.0,32.5,39.0,26.4
2015-09-17,0.0,33.9,39.3,28.6
2015-09-18,0.0,34.2,39.4,29.4
2015-09-19,0.4,32.5,36.3,29.5
2015-09-20,1.9,29.9,34.0,27.6
2015-09-21,15.7,27.2,30.7,24.8
2015-09-22,0.7,26.7,30.6,23.9
2015-09-23,0.0,27.7,32.5,23.8
2015-09-24,0.0,27.5,32.6,23.6
2015-09-25,0.0,28.4,34.3,23.9
2015-09-26,0.0,29.0,35.6,23.6
2015-09-27,0.0,29.2,35.5,24.0
2015-09-28,0.0,30.3,36.9,25.4
2015-09-29,0.0,30.8,36.8,25.6
2015-09-30,0.0,30.5,37.1,24.8
2015-10-01,0.0,30.9,39.0,23.7
2015-10-02,0.0,32.2,39.5,25.4
2015-10-03,0.0,32.5,40.1,25.6
2015-10-04,0.0,31.8,38.7,25.8
2015-10-05,0.0,30.9,37.4,25.7
2015-10-06,0.0,30.9,37.5,25.2
2015-10-07,0.0,31.1,37.8,25.1
2015-10-08,0.0,31.0,38.2,24.7
2015-10-09,0.0,31.8,38.7,25.7
2015-10-10,0.0,31.2,37.4,24.6
2015-10-11,0.0,29.8,36.4,23.8
2015-10-12,0.0,30.0,36.8,24.0
2015-10-13,0.0,30.1,37.0,24.5
2015-10-14,0.0,30.6,37.5,24.9
2015-10-15,0.0,30.4,36.8,25.1
2015-10-16,0.1,31.1,37.4,25.1
2015-10-17,0.0,31.3,38.0,25.1
2015-10-18,0.0,31.0,38.0,25.0
2015-10-19,0.0,30.5,35.9,25.9
2015-10-20,0.0,29.5,35.0,24.8
2015-10-21,0.0,28.7,34.4,23.4
2015-10-22,0.0,28.6,35.5,23.0
2015-10-23,0.0,29.0,36.1,23.0
2015-10-24,0.0,30.0,36.8,23.4
2015-10-25,0.9,27.2,33.1,22.7
2015-10-26,0.0,23.6,29.7,18.8
2015-10-27,0.0,23.3,29.3,18.1
2015-10-28,0.0,22.6,28.6,18.0
2015-10-29,0.0,22.6,29.0,17.1
2015-10-30,0.0,23.7,30.6,17.7
2015-10-31,0.0,24.5,30.9,18.7
2015-11-01,0.0,24.6,31.0,19.0
2015-11-02,0.0,25.3,31.9,19.3
2015-11-03,0.0,25.9,32.7,20.3
2015-11-04,0.0,26.7,34.4,20.3
2015-11-05,0.0,25.4,31.2,21.2
2015-11-06,0.0,22.2,28.3,16.7
2015-11-07,0.0,21.7,28.9,16.6
2015-11-08,0.0,21.9,29.2,16.2
2015-11-09,0.0,22.3,29.0,16.7
2015-11-10,0.0,22.7,28.9,17.3
2015-11-11,0.0,22.8,29.2,17.0
2015-11-12,0.0,23.6,30.9,16.8
2015-11-13,0.0,25.4,32.5,18.3
2015-11-14,0.0,24.2,31.3,17.8
2015-11-15,0.0,24.3,31.0,18.1
2015-11-16,0.0,23.3,29.5,17.9
2015-11-17,0.0,22.0,29.2,16.3
2015-11-18,0.0,21.9,29.8,15.3
2015-11-19,0.0,22.0,30.5,14.9
2015-11-20,0.0,21.8,29.9,15.1
2015-11-21,0.0,22.1,30.2,15.9
2015-11-22,0.0,22.0,29.9,14.6
2015-11-23,0.0,21.5,28.6,15.5
2015-11-24,0.0,21.5,28.8,16.2
2015-11-25,0.0,21.1,28.1,15.6
2015-11-26,0.0,19.7,26.3,14.9
2015-11-27,0.0,18.5,25.5,12.9
2015-11-28,0.0,18.9,26.5,12.3
2015-11-29,0.0,18.8,26.4,12.4
2015-11-30,0.0,19.2,25.8,13.5
2015-12-01,0.0,19.1,26.7,13.0
2015-12-02,0.0,20.2,27.2,14.4
2015-12-03,0.0,18.9,27.1,12.4
2015-12-04,0.0,19.8,29.1,12.8
2015-12-05,0.0,19.6,28.4,12.7
2015-12-06,0.0,19.7,28.8,13.5
2015-12-07,0.0,19.2,27.7,12.5
2015-12-08,0.0,18.2,26.2,12.4
2015-12-09,0.0,18.7,25.7,12.6
2015-12-10,0.0,17.5,22.4,13.1
2015-12-11,0.0,15.4,22.2,10.1
2015-12-12,0.0,13.6,21.8,8.2
2015-12-13,0.0,13.1,21.8,6.5
2015-12-14,0.0,12.9,21.3,6.4
2015-12-15,0.0,13.3,22.8,6.0
2015-12-16,0.0,15.6,23.7,7.9
2015-12-17,0.0,15.1,22.2,8.3
2015-12-18,0.0,13.9,21.9,7.8
2015-12-19,0.0,14.0,22.7,7.5
2015-12-20,0.0,14.4,21.5,8.8
2015-12-21,0.0,14.0,22.1,7.9
2015-12-22,0.0,14.7,22.5,8.6
2015-12-23,0.0,14.9,21.5,8.8
2015-12-24,0.0,12.6,19.4,7.1
2015-12-25,0.0,13.2,21.6,6.1
2015-12-26,0.0,14.6,23.1,8.2
2015-12-27,0.0,16.2,24.5,9.5
2015-12-28,0.0,16.7,25.1,10.2
2015-12-29,0.0,17.4,25.9,10.7
2015-12-30,0.0,18.6,26.6,12.5
2015-12-31,0.0,17.6,24.5,11.8
2016-01-01,0.0,17.1,24.9,10.6
2016-01-02,0.0,17.5,25.9,10.6
2016-01-03,0.0,18.5,27.1,11.5
2016-01-04,0.0,19.8,27.6,13.7
2016-01-05,0.0,17.7,24.4,12.1
2016-01-06,0.0,16.8,22.7,11.6
2016-01-07,0.0,17.4,23.4,12.8
2016-01-08,0.0,17.2,23.7,11.3
2016-01-09,0.0,17.6,25.6,11.1
2016-01-10,0.0,17.9,26.5,11.3
2016-01-11,0.0,18.2,25.4,12.1
2016-01-12,0.0,18.2,24.1,13.0
2016-01-13,0.0,15.5,21.0,10.6
2016-01-14,0.0,15.3,21.9,9.7
2016-01-15,0.0,15.4,21.4,10.0
2016-01-16,0.0,14.7,23.0,8.0
2016-01-17,0.0,16.0,24.0,9.6
2016-01-18,0.0,14.5,20.9,8.6
2016-01-19,0.0,13.8,19.8,8.7
2016-01-20,0.0,13.9,22.3,7.3
2016-01-21,0.0,14.6,23.3,7.4
2016-01-22,0.0,14.9,23.7,7.6
2016-01-23,0.0,13.7,20.7,7.8
2016-01-24,0.0,13.1,19.5,7.4
2016-01-25,0.0,13.4,20.7,7.8
2016-01-26,0.0,13.7,20.5,7.9
2016-01-27,0.0,14.6,21.1,9.2
2016-01-28,0.0,17.0,26.0,10.2
2016-01-29,0.0,20.1,27.7,12.7
2016-01-30,0.0,20.1,26.1,15.0
2016-01-31,0.0,18.8,24.7,14.3
2016-02-01,0.0,17.0,23.9,10.8
2016-02-02,0.0,16.8,24.7,10.5
2016-02-03,0.0,16.9,25.2,9.6
2016-02-04,0.0,17.4,26.5,9.3
2016-02-05,0.0,18.4,26.8,10.6
2016-02-06,0.0,17.7,26.2,10.5
2016-02-07,0.0,18.2,26.2,10.7
2016-02-08,0.0,19.1,27.5,11.9
2016-02-09,0.0,19.8,28.4,12.8
2016-02-10,0.0,20.2,28.1,12.9
2016-02-11,0.0,18.3,25.1,12.2
2016-02-12,0.0,17.2,23.9,10.9
2016-02-13,0.0,16.3,23.1,10.7
2016-02-14,0.0,16.3,23.3,10.3
2016-02-15,0.0,17.1,24.2,10.8
2016-02-16,0.0,17.5,24.9,10.3
2016-02-17,0.0,18.6,26.1,11.8
2016-02-18,0.0,19.7,24.8,14.1
2016-02-19,0.0,19.7,25.6,14.9
2016-02-20,0.0,20.2,26.8,14.4
2016-02-21,0.0,20.8,28.7,13.2
2016-02-22,0.0,21.9,30.9,13.6
2016-02-23,0.0,24.1,32.9,15.2
2016-02-24,0.0,24.4,32.9,16.5
2016-02-25,0.0,24.6,33.3,15.8
2016-02-26,0.0,24.3,32.7,16.3
2016-02-27,0.0,23.8,33.3,16.2
2016-02-28,0.0,24.8,34.3,16.4
2016-02-29,0.0,25.7,34.8,17.9
2016-03-01,0.0,26.0,34.2,19.0
2016-03-02,0.0,27.0,34.7,19.7
2016-03-03,0.0,26.1,34.0,19.4
2016-03-04,0.9,24.3,31.2,19.1
2016-03-05,0.0,22.9,29.7,16.9
2016-03-06,0.0,21.8,27.5,16.5
2016-03-07,0.0,21.2,27.0,15.6
2016-03-08,0.0,23.3,30.3,17.0
2016-03-09,0.0,26.0,32.9,19.5
2016-03-10,0.1,26.5,33.6,20.3
2016-03-11,1.9,25.5,30.8,21.1
2016-03-12,0.0,24.3,29.9,19.5
2016-03-13,1.3,23.2,29.5,18.3
2016-03-14,0.0,23.2,30.3,17.2
2016-03-15,0.0,25.4,32.3,19.5
2016-03-16,0.0,26.7,33.7,19.5
2016-03-17,0.1,26.4,30.9,21.6
2016-03-18,0.0,26.2,33.2,20.3
2016-03-19,0.0,27.9,35.9,21.0
2016-03-20,0.0,27.2,35.3,21.1
2016-03-21,0.0,27.7,33.9,21.7
2016-03-22,0.0,27.0,35.6,19.8
2016-03-23,0.0,29.1,38.9,19.9
2016-03-24,0.0,30.4,38.2,23.8
2016-03-25,0.0,25.9,30.7,21.0
2016-03-26,0.0,25.5,32.7,19.5
2016-03-27,0.0,26.3,34.1,19.6
2016-03-28,0.0,28.7,36.3,21.1
2016-03-29,0.0,29.7,37.3,22.1
2016-03-30,0.0,30.8,38.3,24.3
2016-03-31,0.0,30.8,38.4,24.6
2016-04-01,0.0,32.0,39.8,25.4
2016-04-02,0.0,32.5,39.2,25.6
2016-04-03,0.0,30.7,36.6,25.0
2016-04-04,0.0,30.6,36.9,25.7
2016-04-05,0.0,30.3,35.2,25.8
2016-04-06,0.0,28.8,34.9,23.3
2016-04-07,0.0,30.2,36.3,24.5
2016-04-08,0.0,30.4,36.4,25.1
2016-04-09,0.0,29.6,35.0,24.2
2016-04-10,0.0,29.9,35.6,24.7
2016-04-11,0.0,29.2,35.7,22.9
2016-04-12,0.0,30.7,37.8,23.7
2016-04-13,0.0,32.5,39.9,24.4
2016-04-14,0.0,34.3,42.1,27.4
2016-04-15,0.0,33.7,41.1,26.6
2016-04-16,0.0,32.6,39.0,25.9
2016-04-17,0.0,32.9,39.4,26.7
2016-04-18,0.0,31.9,37.4,26.1
2016-04-19,0.0,30.7,36.4,25.2
2016-04-20,0.0,31.8,39.3,25.6
2016-04-21,0.0,33.7,40.4,27.4
2016-04-22,0.0,32.5,38.9,27.2
2016-04-23,0.0,31.8,40.0,23.6
2016-04-24,0.0,32.4,39.5,24.5
2016-04-25,0.0,33.2,41.0,24.9
2016-04-26,0.0,33.2,41.5,26.5
2016-04-27,0.0,34.4,42.4,26.9
2016-04-28,0.0,34.6,43.3,27.2
2016-04-29,0.0,35.9,44.0,27.9
2016-04-30,0.0,36.8,45.2,29.5
2016-05-01,0.0,36.9,45.2,28.8
2016-05-02,0.0,36.0,43.1,28.9
2016-05-03,0.0,35.1,41.3,29.5
2016-05-04,2.1,32.2,38.2,26.3
2016-05-05,3.0,28.1,33.2,23.3
2016-05-06,0.0,32.1,38.7,26.5
2016-05-07,0.0,34.7,42.7,27.0
2016-05-08,0.0,36.5,43.6,29.4
2016-05-09,0.0,36.0,43.7,28.7
2016-05-10,0.0,36.0,42.2,29.0
2016-05-11,0.0,35.4,42.9,28.3
2016-05-12,0.0,36.8,43.8,30.6
2016-05-13,0.0,37.5,44.4,30.8
2016-05-14,0.0,37.6,44.6,30.4
2016-05-15,0.0,37.6,43.4,30.5
2016-05-16,0.0,38.2,44.6,32.0
2016-05-17,0.0,39.2,47.2,31.5
2016-05-18,0.0,40.6,48.1,32.6
2016-05-19,0.0,40.5,48.9,32.6
2016-05-20,0.0,39.4,47.9,31.9
2016-05-21,1.0,36.9,44.2,30.2
2016-05-22,0.0,35.5,44.1,28.2
2016-05-23,0.7,35.6,43.5,28.2
2016-05-24,0.0,34.5,43.1,28.0
2016-05-25,0.0,34.6,42.2,27.7
2016-05-26,0.0,33.9,41.0,27.2
2016-05-27,0.0,33.5,40.0,26.8
2016-05-28,0.0,33.5,40.7,26.9
2016-05-29,0.0,34.1,42.6,27.1
2016-05-30,0.0,34.2,41.1,27.1
2016-05-31,0.0,34.2,40.6,28.2
2016-06-01,0.0,34.0,40.3,28.2
2016-06-02,0.0,34.6,41.5,28.0
2016-06-03,0.0,35.4,42.8,27.9
2016-06-04,0.0,36.2,43.8,29.5
2016-06-05,0.0,37.1,44.8,29.9
2016-06-06,0.0,38.0,46.3,30.7
2016-06-07,0.0,38.4,45.9,30.9
2016-06-08,0.0,36.7,44.3,29.2
2016-06-09,0.0,35.2,41.9,28.3
2016-06-10,0.0,35.5,42.1,29.4
2016-06-11,0.0,34.5,40.7,28.0
2016-06-12,0.0,33.9,40.9,27.8
2016-06-13,0.0,33.5,39.4,27.6
2016-06-14,0.0,33.9,40.2,28.5
2016-06-15,0.0,33.7,40.2,27.5
2016-06-16,0.0,34.5,41.5,28.1
2016-06-17,0.0,35.2,41.7,28.6
2016-06-18,0.0,35.8,42.5,28.4
2016-06-19,0.0,37.2,44.8,29.2
2016-06-20,0.0,39.1,45.8,32.4
2016-06-21,0.0,36.9,42.8,30.7
2016-06-22,0.0,35.5,42.0,29.3
2016-06-23,0.0,35.7,41.1,29.6
2016-06-24,0.2,35.9,41.3,32.0
2016-06-25,1.1,34.7,41.2,31.4
2016-06-26,0.3,34.9,40.4,30.1
2016-06-27,7.5,34.5,39.8,29.2
2016-06-28,0.1,31.4,36.0,27.6
2016-06-29,0.0,33.2,38.3,29.0
2016-06-30,6.6,33.3,38.2,28.4
2016-07-01,0.0,34.4,39.7,29.9
2016-07-02,0.0,34.7,39.8,30.1
2016-07-03,0.1,34.3,39.8,29.4
2016-07-04,0.0,33.9,38.2,28.9
2016-07-05,0.0,33.7,39.5,28.5
2016-07-06,0.0,33.1,38.6,27.9
2016-07-07,0.0,32.6,37.6,27.9
2016-07-08,0.0,33.6,40.0,27.8
2016-07-09,0.0,33.0,38.7,28.1
2016-07-10,0.0,33.4,39.8,28.7
2016-07-11,0.0,33.4,38.6,29.2
2016-07-12,0.0,33.3,38.1,29.6
2016-07-13,0.3,32.6,37.1,29.3
2016-07-14,6.6,32.2,37.5,28.0
2016-07-15,0.0,33.0,38.6,27.9
2016-07-16,0.0,32.8,38.3,28.9
2016-07-17,0.0,32.7,38.6,28.4
2016-07-18,0.0,32.5,37.0,28.3
2016-07-19,0.0,32.7,38.7,27.1
2016-07-20,0.0,33.0,39.0,27.4
2016-07-21,0.0,33.0,38.7,27.4
2016-07-22,0.0,32.6,38.3,27.2
2016-07-23,0.0,32.8,38.2,28.0
2016-07-24,0.2,33.9,39.7,29.2
2016-07-25,0.0,34.5,39.7,30.3
2016-07-26,0.0,34.7,40.2,29.4
2016-07-27,0.0,33.2,38.3,28.7
2016-07-28,1.9,30.6,35.5,27.9
2016-07-29,0.0,33.1,38.9,28.6
2016-07-30,0.4,32.9,37.8,28.1
2016-07-31,0.0,34.1,38.9,28.7
2016-08-01,0.0,33.9,39.3,28.6
2016-08-02,0.1,32.8,38.0,28.5
2016-08-03,3.4,31.2,36.1,27.4
2016-08-04,14.5,29.8,34.6,27.0
2016-08-05,5.8,30.6,35.0,28.2
2016-08-06,2.1,30.5,34.6,27.4
2016-08-07,0.0,30.6,35.2,27.6
2016-08-08,4.8,29.4,33.3,27.4
2016-08-09,0.4,29.3,33.8,26.0
2016-08-10,0.0,28.5,31.2,26.5
2016-08-11,0.0,29.6,34.2,25.9
2016-08-12,0.0,30.2,34.7,26.1
2016-08-13,0.0,31.0,36.4,25.9
2016-08-14,0.0,31.6,37.1,26.4
2016-08-15,0.0,31.3,37.1,26.2
2016-08-16,0.0,31.5,37.0,26.0
2016-08-17,0.0,31.4,36.9,26.4
2016-08-18,0.0,31.9,36.6,26.4
2016-08-19,0.0,32.9,37.6,27.9
2016-08-20,0.0,32.8,38.2,28.0
2016-08-21,1.9,32.7,36.5,29.5
2016-08-22,4.0,32.1,37.9,28.8
2016-08-23,1.6,30.8,35.0,28.0
2016-08-24,0.2,31.0,37.2,27.4
2016-08-25,1.3,30.1,34.5,26.8
2016-08-26,0.8,31.1,35.3,27.4
2016-08-27,6.8,31.9,36.8,29.0
2016-08-28,17.1,28.5,31.5,26.3
2016-08-29,0.2,29.7,33.8,26.0
2016-08-30,0.6,30.9,34.3,28.1
2016-08-31,0.3,30.2,34.8,27.4
2016-09-01,0.2,29.2,33.2,25.7
2016-09-02,0.0,29.9,35.1,25.6
2016-09-03,0.0,30.1,35.7,25.4
2016-09-04,0.0,30.2,35.9,24.8
2016-09-05,0.0,30.0,34.9,25.0
2016-09-06,0.0,30.0,35.3,24.7
2016-09-07,0.0,30.1,35.4,24.9
2016-09-08,0.0,30.1,35.1,25.1
2016-09-09,0.0,30.3,35.2,24.9
2016-09-10,0.0,30.1,35.2,25.0
2016-09-11,0.0,29.7,34.9,24.4
2016-09-12,0.0,30.1,34.8,24.9
2016-09-13,0.0,30.8,36.0,25.7
2016-09-14,0.0,31.8,37.4,26.5
2016-09-15,0.0,33.0,39.4,27.6
2016-09-16,0.0,34.2,40.2,29.4
2016-09-17,0.0,34.7,40.9,29.3
2016-09-18,0.0,34.9,41.8,28.3
2016-09-19,0.0,35.3,42.0,29.7
2016-09-20,0.0,33.9,40.8,27.3
2016-09-21,0.0,32.5,39.9,25.0
2016-09-22,0.0,32.9,40.0,25.7
2016-09-23,0.0,33.3,39.8,27.5
2016-09-24,0.0,32.2,38.9,26.3
2016-09-25,0.0,32.0,38.8,25.4
2016-09-26,0.0,33.4,39.5,27.5
2016-09-27,0.0,32.4,38.7,26.5
2016-09-28,0.0,30.5,37.3,24.4
2016-09-29,0.0,30.4,36.7,24.8
2016-09-30,0.0,31.2,37.1,26.1
2016-10-01,0.0,32.4,38.1,26.5
2016-10-02,2.0,32.9,37.8,29.7
2016-10-03,1.2,31.1,36.4,27.5
2016-10-04,5.8,30.1,36.0,27.2
2016-10-05,1.3,29.2,33.6,25.7
2016-10-06,0.3,30.6,36.1,25.9
2016-10-07,0.4,32.0,37.8,27.3
2016-10-08,0.2,33.1,39.4,28.0
2016-10-09,0.0,32.6,39.3,26.8
2016-10-10,0.0,31.2,38.0,24.8
2016-10-11,0.0,31.1,38.5,25.4
2016-10-12,0.0,30.5,37.4,24.9
2016-10-13,0.0,30.2,37.1,24.5
2016-10-14,0.0,30.4,37.0,24.9
2016-10-15,0.0,30.6,37.4,24.7
2016-10-16,0.0,30.5,37.2,25.4
2016-10-17,0.0,29.8,36.8,23.8
2016-10-18,0.0,30.0,36.3,24.2
2016-10-19,0.0,29.5,36.3,23.4
2016-10-20,0.0,29.1,35.6,23.6
2016-10-21,0.0,28.9,35.9,23.3
2016-10-22,0.0,29.6,35.7,24.8
2016-10-23,0.0,29.3,35.8,24.0
2016-10-24,0.0,28.7,34.8,23.0
2016-10-25,0.0,28.5,34.8,22.5
2016-10-26,0.0,28.8,35.5,23.8
2016-10-27,0.0,27.3,36.2,20.9
2016-10-28,0.0,27.8,36.2,21.2
2016-10-29,0.0,27.6,35.6,21.6
2016-10-30,0.0,27.7,34.9,21.6
2016-10-31,0.0,27.9,35.0,21.5
2016-11-01,0.0,27.4,34.9,20.9
2016-11-02,0.0,27.0,35.2,19.8
2016-11-03,0.0,26.6,34.5,19.7
2016-11-04,0.0,26.9,35.0,19.6
2016-11-05,0.0,26.8,34.5,20.7
2016-11-06,0.0,26.1,34.4,18.8
2016-11-07,0.0,25.0,33.1,18.8
2016-11-08,0.0,25.4,34.4,17.8
2016-11-09,0.0,26.0,34.5,19.7
2016-11-10,0.0,25.6,34.0,19.6
2016-11-11,0.0,25.2,32.4,19.1
2016-11-12,0.0,22.6,29.9,16.0
2016-11-13,0.0,21.4,28.2,15.8
2016-11-14,0.0,20.9,28.0,14.7
2016-11-15,0.0,21.1,28.9,14.6
2016-11-16,0.0,21.8,29.7,15.5
2016-11-17,0.0,21.7,30.0,14.9
2016-11-18,0.0,22.4,31.6,15.0
2016-11-19,0.0,22.3,32.4,14.4
2016-11-20,0.0,23.1,32.1,16.7
2016-11-21,0.0,23.1,31.6,17.3
2016-11-22,0.0,22.6,30.4,16.2
2016-11-23,0.0,22.9,30.1,15.3
2016-11-24,0.0,22.8,30.0,16.8
2016-11-25,0.0,21.9,29.4,15.9
2016-11-26,0.0,22.0,29.9,15.3
2016-11-27,0.0,22.8,30.9,15.8
2016-11-28,0.0,23.0,31.7,16.3
2016-11-29,0.0,22.4,31.2,14.9
2016-11-30,0.0,22.4,30.2,16.3
2016-12-01,0.0,21.5,29.0,14.1
2016-12-02,0.0,21.4,28.9,15.5
2016-12-03,0.0,20.8,29.5,14.4
2016-12-04,0.0,20.8,29.2,14.1
2016-12-05,0.0,21.7,30.2,14.8
2016-12-06,0.0,21.8,30.8,14.7
2016-12-07,0.0,22.5,31.2,15.4
2016-12-08,0.0,23.0,32.7,15.9
2016-12-09,0.0,22.8,30.6,16.6
2016-12-10,0.0,21.7,28.8,16.8
2016-12-11,0.0,20.4,27.5,15.4
2016-12-12,0.0,20.5,28.4,13.9
2016-12-13,0.0,19.9,26.1,15.2
2016-12-14,0.0,18.8,25.3,12.8
2016-12-15,0.0,19.2,26.7,12.9
2016-12-16,0.0,19.7,27.3,12.7
2016-12-17,0.0,19.6,27.1,12.7
2016-12-18,0.0,19.1,27.1,12.0
2016-12-19,0.0,19.1,27.2,12.6
2016-12-20,0.0,18.9,26.4,13.2
2016-12-21,0.0,19.0,27.5,11.9
2016-12-22,0.0,19.2,28.6,12.2
2016-12-23,0.0,19.6,29.3,12.7
2016-12-24,0.0,19.3,27.0,13.3
2016-12-25,0.0,17.1,25.1,10.4
2016-12-26,0.0,17.5,26.1,9.5
2016-12-27,0.0,19.0,27.9,11.1
2016-12-28,0.0,19.6,28.8,12.0
2016-12-29,0.0,20.0,30.0,12.7
2016-12-30,0.0,19.8,27.5,13.0
2016-12-31,0.0,15.6,20.5,11.3
2017-01-01,0.0,14.2,19.7,9.9
2017-01-02,0.0,14.4,19.9,9.9
2017-01-03,0.0,15.2,24.0,9.4
2017-01-04,0.0,16.0,21.4,11.1
2017-01-05,0.0,15.2,20.0,11.2
2017-01-06,0.0,15.6,19.9,12.1
2017-01-07,0.0,15.0,19.9,11.7
2017-01-08,0.0,13.6,19.2,8.9
2017-01-09,0.0,11.7,17.1,8.0
2017-01-10,0.0,11.4,18.8,4.9
2017-01-11,0.0,12.5,21.5,5.9
2017-01-12,0.0,13.8,23.1,6.9
2017-01-13,0.0,14.9,22.2,8.3
2017-01-14,3.9,13.8,18.8,11.4
2017-01-15,0.8,12.8,18.0,9.4
2017-01-16,0.0,10.6,16.1,5.9
2017-01-17,0.0,11.7,18.5,5.9
2017-01-18,0.0,13.6,21.1,7.4
2017-01-19,0.0,13.2,19.8,7.0
2017-01-20,0.0,13.2,19.4,7.3
2017-01-21,0.0,14.6,21.2,9.4
2017-01-22,0.0,15.5,23.7,8.6
2017-01-23,0.0,16.7,24.1,9.3
2017-01-24,0.0,16.6,22.1,11.2
2017-01-25,0.4,15.3,19.3,12.3
2017-01-26,5.7,15.0,18.9,12.3
2017-01-27,0.0,15.0,20.7,9.8
2017-01-28,0.0,15.4,21.8,9.7
2017-01-29,0.0,16.2,23.7,10.0
2017-01-30,0.0,17.9,26.0,10.8
2017-01-31,0.0,19.4,26.4,13.6
2017-02-01,0.0,18.0,25.2,11.2
2017-02-02,0.0,19.1,26.7,12.2
2017-02-03,0.0,19.5,27.2,11.8
2017-02-04,0.6,18.5,23.1,14.4
2017-02-05,0.0,14.9,21.5,9.2
2017-02-06,0.0,14.4,21.4,7.4
2017-02-07,0.0,15.8,23.2,8.9
2017-02-08,0.0,17.0,25.2,10.6
2017-02-09,0.0,17.3,24.9,10.0
2017-02-10,0.0,17.2,25.2,9.5
2017-02-11,0.0,17.8,25.6,10.5
2017-02-12,0.0,18.0,25.8,10.8
2017-02-13,0.0,19.5,28.1,11.8
2017-02-14,0.0,20.1,29.0,11.5
2017-02-15,0.0,22.5,32.9,14.5
2017-02-16,0.0,23.5,31.7,15.9
2017-02-17,0.0,24.9,33.0,17.9
2017-02-18,0.0,25.3,32.8,18.2
2017-02-19,0.0,26.0,33.7,18.6
2017-02-20,0.0,22.6,28.0,17.0
2017-02-21,0.0,20.7,28.9,13.1
2017-02-22,0.0,20.5,29.4,12.7
2017-02-23,0.0,20.7,29.6,12.8
2017-02-24,0.0,21.9,31.5,13.3
2017-02-25,0.0,24.0,32.5,15.4
2017-02-26,0.0,24.5,33.0,16.1
2017-02-27,0.0,26.1,34.5,17.5
2017-02-28,0.0,24.8,31.5,18.1
2017-03-01,0.0,23.8,30.2,17.4
2017-03-02,0.0,23.5,30.6,17.1
2017-03-03,0.0,23.2,30.1,16.8
2017-03-04,0.0,23.6,31.7,16.1
2017-03-05,0.0,24.7,32.9,16.4
2017-03-06,0.0,25.2,33.1,17.3
2017-03-07,0.0,23.7,29.9,18.5
2017-03-08,0.0,22.7,29.0,16.3
2017-03-09,0.0,23.9,30.3,17.6
2017-03-10,0.0,21.6,26.9,16.6
2017-03-11,0.0,20.5,27.0,13.5
2017-03-12,0.0,20.5,27.6,13.4
2017-03-13,0.0,22.3,30.3,14.1
2017-03-14,0.0,24.1,31.5,16.1
2017-03-15,0.0,25.8,33.5,18.6
2017-03-16,0.0,23.4,30.2,17.2
2017-03-17,0.0,25.7,33.3,17.7
2017-03-18,1.5,27.0,34.2,20.4
2017-03-19,0.0,26.9,33.7,20.6
2017-03-20,0.0,27.8,35.8,19.1
2017-03-21,0.0,29.9,38.3,21.3
2017-03-22,0.0,29.8,37.1,22.7
2017-03-23,0.0,28.3,34.7,21.6
2017-03-24,0.0,29.6,36.3,22.7
2017-03-25,0.0,31.3,38.8,24.1
2017-03-26,0.0,32.1,39.9,24.6
2017-03-27,0.0,33.7,42.1,24.1
2017-03-28,0.0,33.7,41.3,26.2
2017-03-29,0.0,33.2,42.1,25.0
2017-03-30,0.0,32.6,40.6,25.0
2017-03-31,0.0,32.8,40.4,26.0
2017-04-01,0.0,33.3,40.8,25.6
2017-04-02,0.0,34.4,42.4,25.9
2017-04-03,0.0,34.4,41.8,26.8
2017-04-04,0.8,33.9,40.9,27.2
2017-04-05,0.0,33.3,41.4,26.8
2017-04-06,0.0,27.7,31.9,23.1
2017-04-07,0.0,25.7,33.5,19.0
2017-04-08,0.0,26.1,33.9,17.7
2017-04-09,0.0,28.2,36.2,20.5
2017-04-10,0.0,30.9,39.6,22.9
2017-04-11,0.0,32.8,42.9,22.2
2017-04-12,0.0,34.1,43.8,23.5
2017-04-13,0.0,35.4,44.6,25.1
2017-04-14,0.0,35.8,44.8,26.8
2017-04-15,0.0,36.3,44.8,28.7
2017-04-16,0.0,36.7,45.4,28.2
2017-04-17,0.0,35.4,43.8,26.3
2017-04-18,0.0,34.1,42.3,26.0
2017-04-19,0.0,35.3,43.7,26.6
2017-04-20,0.0,35.7,44.9,26.9
2017-04-21,0.0,34.8,42.3,27.5
2017-04-22,0.0,33.1,39.3,26.1
2017-04-23,1.0,31.4,37.5,25.2
2017-04-24,0.0,31.2,37.1,24.8
2017-04-25,0.0,32.1,38.7,25.0
2017-04-26,0.0,32.1,39.9,24.4
2017-04-27,0.7,32.5,40.1,25.0
2017-04-28,0.9,32.8,39.2,26.8
2017-04-29,0.0,32.6,39.7,26.5
2017-04-30,0.0,33.2,40.2,25.8
2017-05-01,0.0,34.9,41.8,27.9
2017-05-02,0.0,35.5,41.8,27.9
2017-05-03,0.0,35.4,41.1,28.9
2017-05-04,0.0,35.4,42.2,28.0
2017-05-05,0.0,36.7,43.5,30.2
2017-05-06,0.0,37.6,45.3,29.8
2017-05-07,0.0,38.2,46.3,30.5
2017-05-08,0.0,38.2,45.4,30.8
2017-05-09,0.0,37.4,44.4,30.6
2017-05-10,1.5,36.5,43.1,30.9
2017-05-11,0.0,34.6,40.2,29.0
2017-05-12,0.2,36.6,43.2,29.4
2017-05-13,0.0,36.4,42.0,30.6
2017-05-14,0.0,36.3,42.3,30.1
2017-05-15,0.0,35.7,42.0,29.6
2017-05-16,0.0,34.3,41.1,28.1
2017-05-17,0.0,34.1,41.0,27.6
2017-05-18,0.3,35.8,42.4,29.1
2017-05-19,2.1,35.2,42.7,28.0
2017-05-20,3.1,33.2,40.2,27.9
2017-05-21,1.3,32.2,38.2,25.9
2017-05-22,0.0,31.6,37.7,25.0
2017-05-23,1.6,34.7,41.5,27.8
2017-05-24,0.0,35.8,42.9,28.9
2017-05-25,0.0,38.3,45.6,30.7
2017-05-26,0.0,38.1,45.6,29.5
2017-05-27,0.0,36.4,43.9,28.7
2017-05-28,0.0,35.9,42.8,28.5
2017-05-29,0.0,34.7,40.8,27.7
2017-05-30,0.0,37.1,43.4,29.6
2017-05-31,0.0,36.2,41.8,30.2
2017-06-01,0.0,35.5,40.7,29.8
2017-06-02,0.0,37.6,43.7,31.7
2017-06-03,0.0,38.3,45.0,31.3
2017-06-04,0.0,36.9,42.9,30.5
2017-06-05,0.0,35.2,40.8,29.2
2017-06-06,0.0,34.1,39.8,28.6
2017-06-07,0.0,34.1,39.9,27.6
2017-06-08,0.0,33.2,38.0,28.4
2017-06-09,0.0,34.1,39.9,27.5
2017-06-10,0.2,35.2,40.9,28.6
2017-06-11,0.0,34.7,40.9,28.1
2017-06-12,0.0,35.7,42.0,29.2
2017-06-13,0.0,34.3,40.2,27.6
2017-06-14,0.0,34.8,41.2,28.7
2017-06-15,0.0,34.3,40.9,27.6
2017-06-16,0.0,33.8,39.6,27.4
2017-06-17,0.0,33.6,38.4,28.4
2017-06-18,0.0,33.2,39.4,27.3
2017-06-19,0.0,33.6,39.3,28.1
2017-06-20,0.0,32.8,38.2,27.9
2017-06-21,0.0,31.1,36.0,25.1
2017-06-22,0.0,32.4,37.5,27.4
2017-06-23,0.0,33.8,38.9,28.0
2017-06-24,0.0,35.5,40.0,29.3
2017-06-25,0.0,36.0,41.2,30.9
2017-06-26,0.0,36.1,43.2,30.3
2017-06-27,0.9,34.6,39.7,31.1
2017-06-28,2.6,31.2,36.2,27.7
2017-06-29,4.6,30.7,34.2,28.3
2017-06-30,1.2,30.5,34.5,28.4
2017-07-01,0.0,33.6,40.0,27.9
2017-07-02,0.5,33.7,40.1,28.1
2017-07-03,0.0,33.0,39.0,27.9
2017-07-04,0.0,33.3,39.1,27.7
2017-07-05,0.0,32.9,38.4,27.4
2017-07-06,0.0,32.8,38.5,27.8
2017-07-07,0.0,32.4,37.9,27.2
2017-07-08,0.0,33.1,38.2,28.1
2017-07-09,0.0,33.2,38.5,28.3
2017-07-10,0.0,32.7,37.8,27.9
2017-07-11,0.0,32.2,38.0,27.3
2017-07-12,0.0,31.7,36.1,27.8
2017-07-13,0.2,31.1,36.3,27.3
2017-07-14,12.8,30.1,34.0,26.5
2017-07-15,5.2,30.7,35.0,26.3
2017-07-16,0.0,30.6,35.2,27.1
2017-07-17,0.5,30.9,35.2,27.4
2017-07-18,1.0,31.5,37.0,27.5
2017-07-19,4.0,30.6,35.5,26.3
2017-07-20,1.2,31.3,35.4,27.7
2017-07-21,1.9,31.3,36.2,26.7
2017-07-22,3.0,32.6,36.2,30.0
2017-07-23,2.3,31.5,35.0,28.6
2017-07-24,5.3,31.3,35.3,28.4
2017-07-25,0.0,30.6,34.6,27.7
2017-07-26,0.5,31.5,37.2,27.7
2017-07-27,2.6,30.9,36.8,27.1
2017-07-28,10.8,30.6,35.1,27.8
2017-07-29,38.2,28.4,30.3,27.1
2017-07-30,4.0,29.2,32.8,25.8
2017-07-31,0.0,29.1,32.3,26.1
2017-08-01,0.0,28.7,31.7,26.2
2017-08-02,0.0,28.9,32.2,25.9
2017-08-03,0.0,29.1,32.9,25.7
2017-08-04,0.0,29.3,33.3,25.6
2017-08-05,0.0,29.3,33.6,25.7
2017-08-06,0.0,29.8,34.0,26.0
2017-08-07,0.0,30.3,34.6,26.7
2017-08-08,0.2,30.6,35.8,27.2
2017-08-09,0.0,31.0,35.8,27.6
2017-08-10,0.0,30.7,36.3,27.4
2017-08-11,0.0,30.3,34.5,27.0
2017-08-12,0.0,30.5,35.6,26.6
2017-08-13,0.0,30.3,34.9,26.4
2017-08-14,0.0,29.6,33.7,26.0
2017-08-15,0.0,31.3,36.2,26.3
2017-08-16,0.0,32.2,37.6,26.7
2017-08-17,0.0,31.6,37.5,25.6
2017-08-18,0.0,31.6,36.6,26.3
2017-08-19,0.0,32.7,38.1,27.5
2017-08-20,0.0,34.4,39.6,29.5
2017-08-21,0.3,33.7,37.4,29.8
2017-08-22,4.7,32.4,36.8,28.4
2017-08-23,1.1,31.5,38.0,26.7
2017-08-24,0.0,31.7,37.1,27.3
2017-08-25,0.0,31.5,37.1,26.6
2017-08-26,0.4,31.8,37.3,27.1
2017-08-27,0.8,33.3,38.3,28.7
2017-08-28,0.0,33.5,38.0,29.2
2017-08-29,0.0,31.6,35.4,28.1
2017-08-30,9.9,29.5,33.8,26.7
2017-08-31,8.0,28.0,30.3,26.3
2017-09-01,2.1,26.5,29.3,25.0
2017-09-02,0.3,28.0,31.9,25.1
2017-09-03,0.0,28.8,32.1,26.0
2017-09-04,0.0,29.5,34.3,25.8
2017-09-05,0.0,29.9,35.0,25.0
2017-09-06,0.0,30.1,35.4,25.1
2017-09-07,0.0,30.5,36.0,25.3
2017-09-08,0.0,32.0,37.3,26.7
2017-09-09,0.0,32.8,37.8,27.8
2017-09-10,0.0,32.3,37.6,27.1
2017-09-11,0.0,32.2,37.3,27.3
2017-09-12,0.0,32.4,38.6,27.2
2017-09-13,0.0,32.8,37.9,27.7
2017-09-14,0.0,32.5,37.3,27.4
2017-09-15,0.0,33.1,37.8,28.1
2017-09-16,0.0,33.2,38.0,28.8
2017-09-17,0.0,33.2,38.8,27.9
2017-09-18,0.0,33.6,39.7,28.0
2017-09-19,0.0,34.2,41.0,27.2
2017-09-20,0.0,34.5,40.8,28.5
2017-09-21,0.0,34.4,41.0,28.3
2017-09-22,0.0,33.6,38.7,27.7
2017-09-23,0.0,32.1,37.7,26.3
2017-09-24,0.0,30.6,35.5,25.0
2017-09-25,0.0,30.8,36.5,25.3
2017-09-26,0.0,31.5,37.5,26.3
2017-09-27,0.0,31.6,38.1,26.0
2017-09-28,0.0,32.0,39.1,26.1
2017-09-29,0.0,32.2,39.1,26.1
2017-09-30,0.0,32.1,39.5,26.2
2017-10-01,0.0,31.8,38.9,25.7
2017-10-02,0.0,31.1,38.2,24.7
2017-10-03,0.0,31.5,38.3,24.8
2017-10-04,0.0,31.6,38.1,26.0
2017-10-05,0.0,32.0,38.8,26.6
2017-10-06,0.0,32.0,38.6,26.2
2017-10-07,0.0,31.7,38.6,25.0
2017-10-08,0.0,32.0,39.7,24.4
2017-10-09,0.0,32.4,40.0,25.2
2017-10-10,0.0,32.6,40.0,25.5
2017-10-11,0.0,32.4,39.3,25.5
2017-10-12,0.0,32.3,39.6,25.3
2017-10-13,0.0,32.2,40.2,26.3
2017-10-14,0.0,31.3,38.9,25.1
2017-10-15,0.0,31.1,40.0,24.8
2017-10-16,0.0,30.9,38.7,24.3
2017-10-17,0.0,31.3,38.9,24.7
2017-10-18,0.0,31.0,39.3,22.7
2017-10-19,0.0,30.9,39.5,23.1
2017-10-20,0.0,30.8,38.2,24.6
2017-10-21,0.0,29.4,38.0,22.5
2017-10-22,0.0,28.2,35.9,22.7
2017-10-23,0.0,28.2,37.0,20.7
2017-10-24,0.0,28.1,36.6,20.0
2017-10-25,0.0,28.0,37.1,20.4
2017-10-26,0.0,28.4,36.8,20.6
2017-10-27,0.0,28.2,35.4,22.0
2017-10-28,0.0,27.7,35.4,21.1
2017-10-29,0.0,27.7,35.2,21.2
2017-10-30,0.0,27.7,35.7,21.2
2017-10-31,0.0,27.9,35.9,20.5
2017-11-01,0.0,27.3,34.8,20.6
2017-11-02,0.0,27.2,35.8,20.4
2017-11-03,0.0,26.6,34.2,19.9
2017-11-04,0.0,26.3,32.5,20.6
2017-11-05,0.0,24.8,30.9,20.1
2017-11-06,0.0,23.8,30.9,18.5
2017-11-07,0.0,24.3,31.8,17.5
2017-11-08,0.0,24.8,33.0,18.4
2017-11-09,0.0,24.0,31.2,17.2
2017-11-10,0.0,24.2,30.8,18.3
2017-11-11,0.0,24.3,30.6,18.8
2017-11-12,0.0,24.0,30.8,18.0
2017-11-13,0.0,24.4,31.9,18.1
2017-11-14,0.0,22.2,27.0,17.3
2017-11-15,0.0,19.2,25.3,14.7
2017-11-16,0.0,17.7,23.7,13.3
2017-11-17,0.0,17.6,23.9,12.3
2017-11-18,0.0,18.1,24.9,12.3
2017-11-19,0.0,18.0,25.4,12.5
2017-11-20,0.0,18.1,26.1,11.3
2017-11-21,0.0,17.9,26.0,10.9
2017-11-22,0.0,18.4,26.3,11.9
2017-11-23,0.0,18.3,27.4,10.9
2017-11-24,0.0,19.3,28.6,11.7
2017-11-25,0.0,20.5,29.9,12.7
2017-11-26,0.0,21.4,29.8,14.8
2017-11-27,0.0,21.9,30.7,14.5
2017-11-28,0.0,21.9,30.1,13.8
2017-11-29,0.0,21.4,28.7,15.5
2017-11-30,0.0,20.0,28.0,13.6
2017-12-01,0.0,20.1,28.3,12.9
2017-12-02,0.0,20.4,28.4,13.1
2017-12-03,0.0,19.4,26.9,13.3
2017-12-04,0.0,18.6,25.2,12.7
2017-12-05,0.0,17.3,23.7,11.9
2017-12-06,0.0,16.1,23.1,9.4
2017-12-07,0.0,14.8,22.8,7.4
2017-12-08,0.0,15.7,24.8,8.4
2017-12-09,0.0,17.8,26.8,9.7
2017-12-10,4.6,14.4,16.6,12.2
2017-12-11,6.1,13.2,17.3,10.0
2017-12-12,0.0,13.7,20.3,8.3
2017-12-13,0.0,13.8,19.3,9.5
2017-12-14,0.0,12.1,15.8,8.3
2017-12-15,0.0,11.8,17.0,7.0
2017-12-16,0.0,12.4,18.5,7.1
2017-12-17,0.0,13.4,21.1,7.2
2017-12-18,0.0,14.1,20.8,8.3
2017-12-19,0.0,15.2,22.7,8.9
2017-12-20,0.0,16.1,23.7,11.0
2017-12-21,0.0,16.3,24.2,10.0
2017-12-22,0.0,16.8,24.4,11.3
2017-12-23,0.0,17.2,25.7,10.1
2017-12-24,0.0,17.4,24.7,11.0
2017-12-25,0.0,16.2,24.3,9.8
2017-12-26,0.0,17.5,27.1,10.1
2017-12-27,0.0,17.9,26.9,10.7
2017-12-28,0.0,17.0,25.1,10.2
2017-12-29,0.0,16.3,23.8,9.9
2017-12-30,0.0,14.5,23.3,7.0
2017-12-31,0.0,15.3,23.8,8.5
2018-01-01,0.0,15.2,23.6,8.7
2018-01-02,0.0,15.2,25.0,7.8
2018-01-03,0.0,15.8,25.1,8.3
2018-01-04,0.0,16.2,24.6,9.5
2018-01-05,0.0,13.7,21.0,7.7
2018-01-06,0.0,13.4,20.4,7.1
2018-01-07,0.0,13.3,21.1,7.7
2018-01-08,0.0,14.5,22.5,7.8
2018-01-09,0.0,14.8,23.0,7.7
2018-01-10,0.0,15.3,23.0,9.0
2018-01-11,0.0,15.7,23.1,8.4
2018-01-12,0.0,17.8,25.5,11.6
2018-01-13,0.0,17.9,25.7,11.3
2018-01-14,0.0,18.6,28.1,11.6
2018-01-15,0.0,17.5,26.4,10.3
2018-01-16,0.0,19.5,28.5,11.4
2018-01-17,0.0,18.5,25.2,12.6
2018-01-18,0.0,16.2,23.1,9.6
2018-01-19,0.0,15.4,23.2,8.9
2018-01-20,0.0,15.6,24.2,7.5
2018-01-21,0.0,17.2,25.6,8.7
2018-01-22,0.0,17.3,25.7,9.3
2018-01-23,0.0,16.1,22.3,11.0
2018-01-24,0.0,16.6,24.3,9.3
2018-01-25,0.0,16.5,24.4,10.6
2018-01-26,0.0,16.7,23.4,10.1
2018-01-27,0.0,17.0,24.2,10.2
2018-01-28,0.0,16.6,24.3,9.9
2018-01-29,0.0,18.2,27.7,10.3
2018-01-30,0.0,19.1,26.6,12.7
2018-01-31,0.0,19.8,29.3,12.2
2018-02-01,0.0,19.7,26.9,13.6
2018-02-02,0.0,18.4,25.2,11.3
2018-02-03,0.0,18.1,25.6,11.1
2018-02-04,0.0,17.9,25.7,10.5
2018-02-05,0.0,17.7,24.2,11.5
2018-02-06,0.0,18.4,25.7,10.9
2018-02-07,0.0,17.7,25.5,9.2
2018-02-08,0.0,18.3,26.1,11.1
2018-02-09,0.0,18.8,26.4,10.7
2018-02-10,0.0,20.1,28.2,12.6
2018-02-11,0.0,17.3,23.7,12.1
2018-02-12,0.0,16.7,25.1,9.3
2018-02-13,0.0,18.8,26.1,11.7
2018-02-14,0.0,19.0,26.5,12.2
2018-02-15,0.0,20.5,28.8,13.6
2018-02-16,0.0,21.7,29.5,14.5
2018-02-17,0.0,23.1,31.0,15.5
2018-02-18,0.0,23.9,31.5,15.8
2018-02-19,0.0,24.7,32.8,17.6
2018-02-20,0.0,25.8,33.9,17.9
2018-02-21,0.0,25.7,33.4,18.5
2018-02-22,0.0,25.0,33.0,17.3
2018-02-23,0.0,25.4,32.1,19.8
2018-02-24,0.0,22.1,27.8,16.0
2018-02-25,0.0,22.5,29.1,16.7
2018-02-26,0.0,23.5,30.5,16.8
2018-02-27,0.0,25.1,33.3,17.8
2018-02-28,0.0,26.9,33.2,21.1
2018-03-01,0.0,26.6,33.2,20.3
2018-03-02,0.0,26.8,34.3,20.4
2018-03-03,0.0,26.0,32.1,20.3
2018-03-04,0.6,24.8,30.2,20.2
2018-03-05,0.0,24.7,32.0,18.3
2018-03-06,0.0,25.1,33.0,17.5
2018-03-07,0.0,26.1,34.8,19.0
2018-03-08,0.0,26.8,35.4,18.8
2018-03-09,0.0,26.0,34.1,19.0
2018-03-10,0.0,26.6,34.7,19.5
2018-03-11,0.0,28.2,35.9,20.8
2018-03-12,0.0,28.7,37.6,19.7
2018-03-13,0.0,28.1,35.4,21.1
2018-03-14,0.0,26.1,33.5,19.2
2018-03-15,0.0,26.9,34.0,20.3
2018-03-16,0.0,27.4,34.3,20.7
2018-03-17,0.0,28.1,36.1,21.1
2018-03-18,0.0,28.9,35.9,21.9
2018-03-19,0.0,27.8,33.9,22.3
2018-03-20,0.0,26.8,33.2,20.5
2018-03-21,0.0,24.5,29.0,19.1
2018-03-22,0.0,25.0,31.4,18.4
2018-03-23,0.0,27.2,34.9,19.6
2018-03-24,0.0,28.8,36.9,20.6
2018-03-25,0.0,29.7,37.7,21.7
2018-03-26,0.0,31.0,39.4,23.1
2018-03-27,0.0,31.5,40.3,22.3
2018-03-28,0.0,31.6,41.0,22.3
2018-03-29,0.0,32.1,41.7,22.4
2018-03-30,0.0,33.0,42.4,23.5
2018-03-31,0.0,33.3,42.3,23.5
2018-04-01,0.0,32.9,41.7,24.9
2018-04-02,0.0,31.8,39.6,25.3
2018-04-03,0.0,32.3,40.9,24.7
2018-04-04,0.0,32.8,41.2,25.8
2018-04-05,0.0,33.0,40.1,26.6
2018-04-06,0.2,33.0,39.5,26.2
2018-04-07,0.0,34.0,40.7,27.5
2018-04-08,0.0,34.5,42.4,27.0
2018-04-09,0.2,33.3,38.8,28.5
2018-04-10,0.5,32.7,39.1,25.7
2018-04-11,0.0,32.2,38.0,26.4
2018-04-12,0.0,31.6,37.8,24.8
2018-04-13,0.0,32.7,38.4,26.3
2018-04-14,0.0,33.3,40.2,25.7
2018-04-15,0.0,33.9,40.5,26.8
2018-04-16,0.0,33.0,38.6,27.1
2018-04-17,0.0,32.3,39.2,25.8
2018-04-18,0.0,33.2,40.7,25.9
2018-04-19,0.0,33.6,39.5,27.4
2018-04-20,0.0,29.4,33.2,25.1
2018-04-21,0.0,27.8,33.8,22.2
2018-04-22,0.0,29.0,36.3,22.3
2018-04-23,0.0,31.3,40.0,21.2
2018-04-24,0.0,33.1,42.5,23.5
2018-04-25,0.0,34.5,43.4,25.6
2018-04-26,0.0,35.7,43.7,27.3
2018-04-27,0.0,36.4,43.9,28.7
2018-04-28,0.0,36.6,44.1,29.3
2018-04-29,0.0,37.1,44.9,29.6
2018-04-30,0.0,37.4,46.0,29.2
2018-05-01,0.2,36.9,46.0,28.7
2018-05-02,0.2,35.4,43.3,28.3
2018-05-03,0.0,35.0,41.2,29.0
2018-05-04,0.0,36.0,41.5,29.9
2018-05-05,0.0,36.8,43.6,30.0
2018-05-06,0.0,34.4,40.2,28.2
2018-05-07,0.1,32.9,38.9,27.2
2018-05-08,0.0,32.1,38.4,25.4
2018-05-09,0.0,34.0,40.8,27.5
2018-05-10,0.0,36.4,43.2,29.0
2018-05-11,0.0,37.4,43.9,30.3
2018-05-12,0.0,35.5,42.0,27.8
2018-05-13,0.1,34.9,40.9,29.0
2018-05-14,0.0,36.8,42.9,29.8
2018-05-15,0.0,37.2,42.9,31.3
2018-05-16,0.0,35.4,41.5,29.3
2018-05-17,0.0,36.8,43.2,30.4
2018-05-18,0.0,35.9,41.9,29.7
2018-05-19,0.0,36.1,41.2,29.8
2018-05-20,0.0,36.4,41.9,30.3
2018-05-21,0.0,37.0,43.1,30.1
2018-05-22,0.0,37.3,43.7,31.0
2018-05-23,0.0,36.5,43.5,29.9
2018-05-24,0.0,36.2,44.4,27.7
2018-05-25,0.0,37.0,44.7,29.8
2018-05-26,0.0,37.5,44.9,29.4
2018-05-27,0.0,38.1,46.0,28.9
2018-05-28,0.0,38.7,46.4,30.9
2018-05-29,0.0,38.4,45.0,30.8
2018-05-30,0.0,37.8,45.2,31.3
2018-05-31,0.0,39.4,47.1,32.8
2018-06-01,0.0,38.5,45.6,31.0
2018-06-02,0.0,37.6,45.2,29.8
2018-06-03,0.0,36.2,44.2,28.1
2018-06-04,0.0,35.7,44.2,27.4
2018-06-05,0.0,35.4,43.4,27.9
2018-06-06,0.0,35.2,42.5,28.2
2018-06-07,0.0,36.7,43.6,29.3
2018-06-08,0.0,35.2,41.4,28.1
2018-06-09,0.0,35.1,40.8,30.0
2018-06-10,0.0,34.5,39.3,29.1
2018-06-11,0.0,36.8,43.5,29.5
2018-06-12,0.0,35.7,43.1,28.2
2018-06-13,0.0,34.2,40.1,27.7
2018-06-14,0.0,33.4,39.1,27.8
2018-06-15,0.0,32.9,38.6,27.5
2018-06-16,0.0,33.3,38.8,27.7
2018-06-17,0.0,33.3,39.1,27.7
2018-06-18,0.0,32.2,38.1,26.8
2018-06-19,0.0,34.8,40.2,29.0
2018-06-20,0.0,34.8,40.4,28.5
2018-06-21,0.0,35.3,40.9,28.9
2018-06-22,0.0,36.0,42.2,30.1
2018-06-23,0.0,35.1,41.2,28.9
2018-06-24,0.0,35.3,41.0,29.5
2018-06-25,0.0,34.3,40.7,28.1
2018-06-26,0.0,33.6,39.0,28.2
2018-06-27,1.1,31.2,36.0,26.7
2018-06-28,0.1,31.4,34.9,28.8
2018-06-29,28.8,27.7,29.8,25.7
2018-06-30,7.9,28.4,32.2,26.0
2018-07-01,0.2,30.6,34.4,27.2
2018-07-02,0.0,31.1,36.0,27.2
2018-07-03,0.0,31.3,36.1,27.3
2018-07-04,0.0,30.2,35.4,26.6
2018-07-05,0.1,29.6,33.9,26.1
2018-07-06,0.0,31.7,37.3,26.6
2018-07-07,0.0,33.6,39.0,27.6
2018-07-08,0.0,34.3,40.6,28.3
2018-07-09,0.0,34.8,41.3,28.6
2018-07-10,0.0,34.7,40.8,28.8
2018-07-11,0.0,33.8,39.9,28.9
2018-07-12,0.0,33.7,39.7,28.4
2018-07-13,0.0,33.5,39.2,28.2
2018-07-14,0.0,34.9,40.3,29.1
2018-07-15,1.7,33.3,38.9,28.1
2018-07-16,11.3,29.9,35.4,27.2
2018-07-17,1.9,30.4,34.0,27.3
2018-07-18,1.8,31.1,35.6,27.5
2018-07-19,0.9,31.5,35.8,28.3
2018-07-20,0.0,31.7,36.4,27.7
2018-07-21,0.0,32.8,38.3,28.8
2018-07-22,0.0,31.8,36.6,27.8
2018-07-23,0.1,32.5,37.0,28.7
2018-07-24,0.2,32.8,36.7,29.2
2018-07-25,0.0,33.2,38.1,29.0
2018-07-26,0.0,31.5,36.1,27.5
2018-07-27,0.0,31.4,35.7,27.5
2018-07-28,0.0,32.0,37.5,26.5
2018-07-29,0.0,32.4,37.0,27.3
2018-07-30,0.0,32.7,37.7,27.5
2018-07-31,0.0,32.5,37.9,27.1
2018-08-01,0.0,32.3,37.6,26.9
2018-08-02,0.0,32.2,37.6,27.0
2018-08-03,0.0,31.9,37.4,26.7
2018-08-04,0.0,31.4,36.8,25.9
2018-08-05,0.0,31.3,36.4,26.8
2018-08-06,0.0,30.7,35.8,26.3
2018-08-07,0.0,31.4,36.1,26.3
2018-08-08,0.4,31.5,35.1,27.9
2018-08-09,3.9,30.5,34.2,28.0
2018-08-10,1.7,30.8,35.5,26.9
2018-08-11,0.0,30.8,35.6,26.5
2018-08-12,0.0,30.5,35.2,26.3
2018-08-13,0.0,30.3,34.8,25.9
2018-08-14,0.0,31.2,35.5,26.7
2018-08-15,0.0,32.1,36.9,27.2
2018-08-16,1.3,32.1,37.6,28.8
2018-08-17,1.3,32.4,37.6,28.6
2018-08-18,0.9,31.6,36.3,28.6
2018-08-19,0.6,31.6,36.6,27.4
2018-08-20,0.0,32.8,37.4,28.0
2018-08-21,0.0,32.4,37.1,28.3
2018-08-22,0.0,30.4,35.7,27.6
2018-08-23,0.0,30.6,35.7,26.5
2018-08-24,0.0,30.5,35.4,26.1
2018-08-25,0.0,30.3,35.1,26.2
2018-08-26,0.0,30.9,35.4,26.1
2018-08-27,0.0,31.7,36.4,26.9
2018-08-28,0.0,32.7,37.7,27.7
2018-08-29,0.4,33.1,37.7,28.9
2018-08-30,0.0,32.1,37.2,28.1
2018-08-31,0.0,31.0,35.5,26.4
2018-09-01,0.0,30.7,35.2,26.1
2018-09-02,0.0,30.7,35.2,26.6
2018-09-03,0.0,30.6,35.4,25.6
2018-09-04,0.0,31.0,35.8,25.6
2018-09-05,0.0,31.1,37.0,24.9
2018-09-06,0.0,30.8,36.7,24.9
2018-09-07,0.0,31.0,36.0,25.2
2018-09-08,0.6,32.2,37.3,27.1
2018-09-09,3.8,31.6,36.5,28.0
2018-09-10,0.0,31.6,37.1,27.4
2018-09-11,0.0,31.4,36.9,25.7
2018-09-12,0.0,30.5,35.9,25.2
2018-09-13,0.0,30.1,35.2,24.5
2018-09-14,0.0,30.1,35.0,24.8
2018-09-15,0.0,30.1,34.6,25.2
2018-09-16,0.0,31.0,35.8,26.2
2018-09-17,0.0,31.2,36.5,25.8
2018-09-18,0.0,31.9,37.8,26.3
2018-09-19,0.0,31.8,38.5,25.1
2018-09-20,0.0,31.8,39.0,25.0
2018-09-21,0.0,32.5,39.3,25.9
2018-09-22,0.0,31.8,36.5,27.0
2018-09-23,0.0,30.0,35.7,24.3
2018-09-24,0.0,31.7,37.8,25.4
2018-09-25,0.0,32.4,38.5,26.4
2018-09-26,0.0,31.6,38.3,25.4
2018-09-27,0.0,32.0,38.7,25.3
2018-09-28,0.0,32.1,38.1,26.7
2018-09-29,0.0,32.3,38.3,26.9
2018-09-30,0.0,32.7,38.5,27.7
2018-10-01,0.0,33.5,39.7,28.2
2018-10-02,0.0,33.0,40.1,26.4
2018-10-03,0.0,32.3,39.4,26.0
2018-10-04,0.0,31.7,38.0,25.2
2018-10-05,0.0,31.1,37.7,24.3
2018-10-06,0.0,31.5,38.7,23.5
2018-10-07,0.0,32.0,38.9,24.6
2018-10-08,0.0,31.8,39.6,24.2
2018-10-09,0.0,30.1,36.2,24.5
2018-10-10,0.0,28.3,34.6,22.3
2018-10-11,0.0,29.2,35.8,22.6
2018-10-12,0.0,29.4,36.0,21.5
2018-10-13,0.0,29.5,36.3,22.6
2018-10-14,0.0,29.5,37.1,22.4
2018-10-15,0.0,29.6,36.5,23.6
2018-10-16,0.0,29.5,36.4,23.9
2018-10-17,0.0,29.1,35.9,22.8
2018-10-18,0.0,28.5,35.3,21.8
2018-10-19,0.0,27.9,35.1,21.3
2018-10-20,0.0,27.2,34.5,20.6
2018-10-21,0.0,27.5,34.6,20.8
2018-10-22,0.0,27.9,35.5,19.8
2018-10-23,0.0,28.3,36.4,20.5
2018-10-24,0.0,28.0,36.1,20.1
2018-10-25,1.9,27.6,34.7,23.2
2018-10-26,0.0,27.3,34.3,20.5
2018-10-27,0.0,28.1,35.0,21.3
2018-10-28,0.0,27.8,35.7,20.3
2018-10-29,0.0,28.4,35.9,21.1
2018-10-30,0.0,28.6,36.4,21.9
2018-10-31,0.0,27.8,34.8,21.4
2018-11-01,0.0,27.3,34.8,20.3
2018-11-02,0.0,27.0,34.1,20.5
2018-11-03,0.0,24.9,31.3,19.3
2018-11-04,0.0,23.3,30.0,18.1
2018-11-05,0.0,22.7,30.0,15.7
2018-11-06,0.0,21.9,29.1,14.7
2018-11-07,0.0,23.3,32.0,15.3
2018-11-08,0.0,24.1,32.4,16.5
2018-11-09,0.0,24.1,32.7,16.0
2018-11-10,0.0,24.7,33.1,17.2
2018-11-11,0.0,24.0,32.0,16.9
2018-11-12,0.0,24.2,32.1,16.7
2018-11-13,0.0,23.9,29.8,17.8
2018-11-14,0.0,22.9,29.3,18.1
2018-11-15,0.0,22.1,29.3,15.9
2018-11-16,0.0,22.7,30.3,15.4
2018-11-17,0.0,23.9,31.9,16.1
2018-11-18,0.0,24.2,31.7,16.6
2018-11-19,0.0,24.0,30.4,18.5
2018-11-20,0.0,23.1,29.6,16.9
2018-11-21,0.0,22.7,29.9,16.2
2018-11-22,0.0,23.3,31.1,16.6
2018-11-23,0.0,21.8,29.6,14.9
2018-11-24,0.0,22.3,30.2,14.4
2018-11-25,0.0,22.9,31.5,14.9
2018-11-26,0.0,22.7,30.1,15.8
2018-11-27,0.0,22.7,29.1,17.0
2018-11-28,0.0,22.0,29.3,15.3
2018-11-29,0.0,21.2,28.2,14.6
2018-11-30,0.0,21.2,28.6,14.5
2018-12-01,0.0,21.4,28.8,14.8
2018-12-02,0.0,20.7,28.6,13.8
2018-12-03,0.0,20.5,27.5,14.3
2018-12-04,0.0,19.8,27.1,13.5
2018-12-05,0.0,19.9,27.1,12.7
2018-12-06,0.0,19.6,27.1,13.4
2018-12-07,0.0,19.3,26.8,12.5
2018-12-08,0.0,19.9,27.4,13.4
2018-12-09,0.0,19.4,27.9,12.6
2018-12-10,1.6,18.3,24.7,14.5
2018-12-11,0.0,16.5,21.5,12.5
2018-12-12,0.0,15.5,20.8,11.2
2018-12-13,0.0,15.2,21.4,9.9
2018-12-14,0.0,14.6,20.6,9.2
2018-12-15,0.0,14.0,20.9,7.8
2018-12-16,0.0,13.8,20.8,7.6
2018-12-17,0.0,13.7,21.5,6.0
2018-12-18,0.0,14.0,22.8,6.2
2018-12-19,0.0,15.0,24.6,7.0
2018-12-20,0.0,15.2,22.8,8.7
2018-12-21,0.0,14.0,22.5,6.6
2018-12-22,0.0,14.2,23.4,6.7
2018-12-23,0.0,14.5,22.6,7.5
2018-12-24,0.0,12.5,19.4,7.1
2018-12-25,0.0,12.6,20.8,5.9
2018-12-26,0.0,14.7,22.8,7.0
2018-12-27,0.0,14.6,23.6,7.8
2018-12-28,0.0,14.9,22.8,7.2
2018-12-29,0.0,15.0,23.5,7.1
2018-12-30,0.0,15.7,24.3,8.6
2018-12-31,0.0,14.9,23.2,7.5
2019-01-01,0.0,15.9,24.9,8.5
2019-01-02,0.0,16.1,23.6,9.9
2019-01-03,0.0,15.5,22.6,9.2
2019-01-04,0.0,16.2,22.4,10.5
2019-01-05,0.0,15.9,21.3,12.0
2019-01-06,0.0,13.1,18.6,8.2
2019-01-07,0.0,13.4,19.8,7.5
2019-01-08,0.0,13.5,20.2,7.5
2019-01-09,0.0,14.4,21.7,7.9
2019-01-10,0.0,16.7,24.7,9.5
2019-01-11,0.0,18.2,23.1,14.2
2019-01-12,1.1,15.2,19.2,10.8
2019-01-13,0.0,14.2,20.0,9.1
2019-01-14,0.0,13.1,19.4,7.5
2019-01-15,0.0,14.0,23.4,6.8
2019-01-16,0.0,16.0,24.3,9.0
2019-01-17,0.0,15.2,22.0,8.4
2019-01-18,0.0,16.6,25.1,9.3
2019-01-19,0.0,16.1,23.7,9.5
2019-01-20,0.0,17.1,25.0,9.9
2019-01-21,5.8,15.1,17.9,12.8
2019-01-22,0.0,13.7,18.3,9.4
2019-01-23,0.0,13.8,18.7,9.3
2019-01-24,0.0,12.3,17.1,7.7
2019-01-25,0.0,11.8,17.9,7.0
2019-01-26,0.0,12.4,19.2,6.3
2019-01-27,0.3,13.6,19.8,8.0
2019-01-28,0.0,14.1,21.3,6.9
2019-01-29,0.0,15.6,23.5,8.0
2019-01-30,0.0,17.1,22.7,10.7
2019-01-31,0.2,14.1,17.7,10.6
2019-02-01,0.0,12.1,17.3,7.3
2019-02-02,0.0,13.0,19.7,6.9
2019-02-03,0.0,14.3,21.2,7.8
2019-02-04,0.0,16.5,24.6,9.1
2019-02-05,0.0,17.8,25.1,10.6
2019-02-06,0.0,16.8,23.0,10.9
2019-02-07,0.0,13.0,17.8,8.1
2019-02-08,0.0,13.6,20.0,7.6
2019-02-09,0.0,13.9,21.0,6.8
2019-02-10,0.0,15.6,22.6,8.3
2019-02-11,0.0,16.7,22.8,10.9
2019-02-12,0.0,18.6,25.4,12.0
2019-02-13,0.0,18.7,26.4,11.5
2019-02-14,0.0,18.1,24.4,12.8
2019-02-15,0.0,17.5,24.0,11.4
2019-02-16,0.0,18.2,24.8,11.3
2019-02-17,0.3,19.7,26.5,12.7
2019-02-18,0.0,21.9,27.6,17.2
2019-02-19,0.0,20.6,26.4,14.6
2019-02-20,1.0,20.3,25.6,14.4
2019-02-21,0.0,16.5,21.4,12.5
2019-02-22,0.0,16.9,23.3,10.6
2019-02-23,0.0,17.5,24.0,11.3
2019-02-24,0.0,19.8,26.5,14.4
2019-02-25,0.0,19.6,26.5,13.5
2019-02-26,1.5,17.8,22.3,13.5
2019-02-27,0.0,17.1,22.7,11.6
2019-02-28,0.0,18.1,24.7,10.9
2019-03-01,0.5,20.8,26.9,13.7
2019-03-02,1.8,19.2,25.4,15.7
2019-03-03,0.0,15.8,19.7,11.7
2019-03-04,0.0,17.0,23.6,11.7
2019-03-05,0.0,19.5,26.6,12.4
2019-03-06,0.0,21.8,29.5,15.2
2019-03-07,0.0,23.0,30.8,15.5
2019-03-08,0.0,21.8,26.9,17.5
2019-03-09,0.0,20.3,26.7,13.9
2019-03-10,0.0,22.6,29.3,15.7
2019-03-11,0.2,20.5,26.4,14.9
2019-03-12,0.0,19.7,24.7,14.2
2019-03-13,0.0,20.6,25.8,15.9
2019-03-14,0.0,20.2,26.0,14.4
2019-03-15,0.0,21.5,27.6,15.5
2019-03-16,0.0,21.5,27.3,15.4
2019-03-17,0.0,22.8,30.2,14.9
2019-03-18,0.2,23.8,29.8,17.6
2019-03-19,0.0,25.7,33.0,18.1
2019-03-20,0.0,24.3,30.7,18.5
2019-03-21,0.0,24.6,31.0,18.5
2019-03-22,0.0,26.0,33.5,19.0
2019-03-23,0.0,27.8,35.2,20.8
2019-03-24,0.0,25.1,30.3,19.5
2019-03-25,0.0,25.5,30.6,20.2
2019-03-26,0.0,27.0,34.6,19.5
2019-03-27,0.0,29.7,38.4,21.0
2019-03-28,0.0,31.8,39.9,24.5
2019-03-29,0.0,32.1,40.1,24.3
2019-03-30,0.0,31.8,38.6,24.6
2019-03-31,0.0,30.8,37.9,24.4
2019-04-01,0.0,30.9,39.3,22.3
2019-04-02,0.0,32.1,40.3,24.4
2019-04-03,0.0,33.2,42.0,24.3
2019-04-04,0.0,34.9,42.7,25.8
2019-04-05,0.0,35.1,42.3,27.6
2019-04-06,0.0,34.4,42.3,26.8
2019-04-07,0.0,34.3,42.4,26.9
2019-04-08,0.0,33.3,41.0,26.3
2019-04-09,0.0,34.5,41.6,26.1
2019-04-10,0.0,33.7,40.5,27.4
2019-04-11,0.0,33.8,40.4,27.1
2019-04-12,0.0,33.1,40.3,25.4
2019-04-13,0.0,31.9,37.5,25.5
2019-04-14,0.0,32.3,38.0,26.1
2019-04-15,0.1,29.9,32.9,26.7
2019-04-16,0.7,25.8,30.8,20.9
2019-04-17,0.0,24.0,29.4,17.9
2019-04-18,0.0,26.2,31.6,19.8
2019-04-19,0.0,28.9,35.7,21.0
2019-04-20,0.0,32.1,39.2,24.3
2019-04-21,0.0,33.9,41.3,25.8
2019-04-22,0.0,35.1,42.5,27.0
2019-04-23,0.0,35.7,42.7,27.2
2019-04-24,0.0,34.1,40.1,26.7
2019-04-25,0.0,33.8,39.9,27.6
2019-04-26,0.0,35.4,41.6,28.9
2019-04-27,0.0,36.0,42.7,29.7
2019-04-28,0.0,36.1,43.1,27.7
2019-04-29,0.0,36.0,43.3,28.9
2019-04-30,0.0,34.7,40.4,27.8
2019-05-01,0.0,34.5,40.3,28.5
2019-05-02,0.0,34.4,40.3,27.6
2019-05-03,0.0,33.7,39.7,26.0
2019-05-04,0.0,35.0,41.1,28.6
2019-05-05,0.0,35.2,42.5,26.6
2019-05-06,0.0,36.3,43.0,28.5
2019-05-07,0.0,35.2,42.8,26.9
2019-05-08,0.0,34.1,41.1,26.7
2019-05-09,0.0,33.4,40.2,26.5
2019-05-10,0.0,33.1,39.8,26.2
2019-05-11,0.9,32.4,39.3,26.1
2019-05-12,2.2,31.4,38.3,25.8
2019-05-13,0.0,33.7,40.4,27.1
2019-05-14,2.0,33.3,40.7,26.6
2019-05-15,2.3,31.1,36.6,25.9
2019-05-16,0.9,29.8,36.4,25.4
2019-05-17,0.6,28.3,35.1,23.3
2019-05-18,0.0,31.4,38.1,24.3
2019-05-19,0.0,34.0,39.3,27.3
2019-05-20,0.7,34.0,38.9,28.1
2019-05-21,0.6,34.8,40.9,29.2
2019-05-22,0.0,34.4,40.4,28.0
2019-05-23,1.2,34.1,40.0,28.5
2019-05-24,0.0,33.3,39.1,27.4
2019-05-25,0.0,35.3,41.6,28.0
2019-05-26,0.0,36.6,42.6,29.7
2019-05-27,0.0,37.3,43.4,30.1
2019-05-28,0.0,38.0,44.1,30.0
2019-05-29,0.0,38.5,45.2,30.7
2019-05-30,0.0,38.4,45.0,30.8
2019-05-31,0.0,38.7,45.4,31.7
2019-06-01,0.0,39.2,46.3,31.4
2019-06-02,0.0,39.5,47.6,30.6
2019-06-03,0.0,39.0,46.3,31.2
2019-06-04,1.2,36.8,43.9,29.4
2019-06-05,0.0,36.8,43.6,30.0
2019-06-06,0.0,37.4,44.3,30.7
2019-06-07,0.0,38.9,45.1,31.9
2019-06-08,0.0,39.3,46.0,31.3
2019-06-09,0.0,39.5,46.3,31.4
2019-06-10,0.0,37.8,44.1,31.1
2019-06-11,0.0,36.0,43.0,28.3
2019-06-12,0.0,36.4,43.0,29.0
2019-06-13,0.6,35.3,40.0,30.6
2019-06-14,0.0,34.9,38.9,30.1
2019-06-15,0.0,35.1,40.6,30.2
2019-06-16,0.0,33.8,38.3,29.5
2019-06-17,0.0,33.1,38.1,29.2
2019-06-18,0.0,31.7,35.9,28.4
2019-06-19,0.0,32.4,37.1,27.5
2019-06-20,0.2,34.1,39.0,29.3
2019-06-21,0.8,33.2,37.5,28.6
2019-06-22,0.0,35.7,40.5,30.4
2019-06-23,0.0,36.2,41.2,31.9
2019-06-24,0.7,33.0,36.7,29.5
2019-06-25,0.0,34.6,38.9,30.1
2019-06-26,0.0,36.1,41.0,30.6
2019-06-27,0.0,34.9,40.7,28.6
2019-06-28,0.0,34.9,40.8,28.3
2019-06-29,0.0,35.0,41.1,28.8
2019-06-30,0.0,34.9,41.2,28.7
2019-07-01,0.0,34.6,40.2,29.0
2019-07-02,0.0,35.0,41.1,28.9
2019-07-03,0.0,35.5,41.1,29.1
2019-07-04,0.0,35.3,41.5,28.6
2019-07-05,0.0,33.9,39.8,28.0
2019-07-06,0.0,34.0,39.8,29.3
2019-07-07,0.0,34.1,39.0,29.0
2019-07-08,0.0,34.6,40.3,28.8
2019-07-09,0.0,33.8,39.5,28.0
2019-07-10,0.0,33.7,39.5,28.1
2019-07-11,0.0,33.6,39.0,28.3
2019-07-12,0.0,33.3,38.3,28.3
2019-07-13,0.0,32.9,38.2,27.9
2019-07-14,0.0,32.6,37.9,28.1
2019-07-15,0.0,32.9,38.2,28.5
2019-07-16,0.0,32.2,37.3,28.0
2019-07-17,0.0,32.5,36.5,28.1
2019-07-18,0.0,33.3,37.9,28.4
2019-07-19,0.0,34.3,38.9,29.3
2019-07-20,0.0,34.9,40.1,30.7
2019-07-21,0.0,35.3,40.6,31.3
2019-07-22,0.9,33.8,39.1,29.5
2019-07-23,1.8,33.9,38.6,29.2
2019-07-24,0.0,35.2,40.1,30.7
2019-07-25,0.0,33.1,37.8,28.2
2019-07-26,0.0,32.9,38.7,28.0
2019-07-27,2.1,33.0,38.9,27.9
2019-07-28,8.8,29.5,32.5,27.5
2019-07-29,16.9,29.9,33.5,27.1
2019-07-30,0.5,32.0,35.8,28.5
2019-07-31,0.0,32.6,36.7,29.2
2019-08-01,0.0,31.0,34.9,27.6
2019-08-02,0.0,31.2,36.3,27.3
2019-08-03,0.0,32.1,36.8,28.2
2019-08-04,0.4,33.6,39.5,28.6
2019-08-05,0.0,34.0,39.6,28.8
2019-08-06,0.0,33.1,38.5,27.8
2019-08-07,0.0,32.5,37.3,27.4
2019-08-08,10.0,32.2,38.6,28.7
2019-08-09,0.9,32.1,37.8,27.9
2019-08-10,1.1,31.4,35.1,28.4
2019-08-11,1.2,29.4,32.5,27.7
2019-08-12,0.0,30.4,34.2,26.5
2019-08-13,0.0,31.8,36.8,27.0
2019-08-14,0.0,32.2,37.1,27.5
2019-08-15,3.8,32.0,37.2,27.9
2019-08-16,2.1,30.3,32.6,27.8
2019-08-17,0.4,31.6,37.2,26.9
2019-08-18,0.0,32.5,38.3,27.0
2019-08-19,0.0,32.8,38.2,27.6
2019-08-20,0.0,33.5,38.6,28.2
2019-08-21,0.0,33.1,38.1,27.6
2019-08-22,0.0,32.7,38.3,26.9
2019-08-23,0.0,32.9,38.3,27.3
2019-08-24,0.0,33.1,38.3,27.4
2019-08-25,0.0,33.2,38.3,27.5
2019-08-26,0.0,33.2,37.7,28.2
2019-08-27,1.8,32.6,38.0,29.2
2019-08-28,18.9,29.8,33.0,27.1
2019-08-29,26.7,28.5,31.1,25.7
2019-08-30,1.9,30.0,34.0,26.9
2019-08-31,14.5,28.8,33.6,26.2
2019-09-01,3.8,29.6,34.5,26.1
2019-09-02,8.1,29.4,33.0,26.4
2019-09-03,3.1,30.8,35.0,27.3
2019-09-04,0.3,31.6,35.6,27.9
2019-09-05,0.0,32.2,36.9,28.6
2019-09-06,2.0,32.5,37.4,28.3
2019-09-07,0.0,31.2,35.7,27.9
2019-09-08,0.0,31.4,36.7,27.1
2019-09-09,0.0,33.3,39.0,28.7
2019-09-10,0.0,33.7,38.7,29.7
2019-09-11,0.0,33.1,38.4,28.2
2019-09-12,0.0,33.0,38.2,27.8
2019-09-13,0.0,31.7,36.5,27.4
2019-09-14,0.0,31.3,36.7,26.3
2019-09-15,0.0,31.8,36.9,26.5
2019-09-16,0.0,31.8,37.6,26.3
2019-09-17,0.0,31.9,37.9,26.1
2019-09-18,0.0,31.9,37.3,26.6
2019-09-19,0.0,33.5,39.5,28.0
2019-09-20,0.0,33.3,37.8,28.7
2019-09-21,0.0,32.6,37.0,27.9
2019-09-22,0.0,32.9,37.6,27.6
2019-09-23,0.0,32.1,35.8,28.5
2019-09-24,0.0,31.8,36.1,27.5
2019-09-25,0.0,31.7,36.1,27.5
2019-09-26,2.1,31.1,34.7,27.2
2019-09-27,0.2,30.7,36.0,27.6
2019-09-28,0.0,30.2,35.3,25.5
2019-09-29,0.3,29.3,33.9,25.7
2019-09-30,0.0,29.7,34.2,25.1
2019-10-01,1.4,31.2,38.1,27.4
2019-10-02,0.0,29.3,33.7,25.0
2019-10-03,19.2,28.8,34.1,24.7
2019-10-04,2.1,26.4,31.4,22.3
2019-10-05,0.2,27.4,33.0,23.6
2019-10-06,5.9,25.0,29.2,22.1
2019-10-07,0.0,24.9,29.4,21.0
2019-10-08,0.0,25.8,31.0,21.1
2019-10-09,0.0,26.8,32.6,21.2
2019-10-10,0.0,27.1,33.3,21.4
2019-10-11,0.0,27.9,34.5,21.5
2019-10-12,0.0,28.4,34.9,23.1
2019-10-13,0.0,28.9,35.2,23.2
2019-10-14,0.0,29.2,35.9,23.6
2019-10-15,0.0,28.6,35.5,23.0
2019-10-16,0.0,29.2,35.6,24.2
2019-10-17,0.0,29.6,36.0,24.4
2019-10-18,0.0,28.6,34.8,23.4
2019-10-19,0.0,26.8,32.5,21.4
2019-10-20,0.0,27.5,34.0,21.7
2019-10-21,0.0,27.9,34.4,21.7
2019-10-22,0.0,27.5,34.6,20.9
2019-10-23,0.0,27.9,35.0,21.3
2019-10-24,0.0,28.1,35.1,21.6
2019-10-25,0.0,27.7,34.5,21.3
2019-10-26,0.0,27.6,34.5,21.6
2019-10-27,0.0,26.5,33.3,20.3
2019-10-28,0.0,26.3,33.4,20.0
2019-10-29,0.2,26.3,30.7,22.6
2019-10-30,0.1,27.8,33.1,23.0
2019-10-31,0.0,28.6,35.1,22.5
2019-11-01,4.2,26.4,32.4,22.9
2019-11-02,1.8,23.9,28.5,20.8
2019-11-03,1.8,23.9,28.5,20.0
2019-11-04,0.0,24.2,30.2,19.6
2019-11-05,0.0,24.6,31.6,19.1
2019-11-06,0.2,24.6,30.8,19.3
2019-11-07,0.0,22.3,27.8,18.1
2019-11-08,0.0,20.0,26.7,14.1
2019-11-09,0.0,19.5,25.8,14.3
2019-11-10,0.0,19.8,27.6,13.3
2019-11-11,0.0,21.3,29.1,13.8
2019-11-12,0.1,22.4,28.6,17.2
2019-11-13,0.5,22.3,28.6,17.4
2019-11-14,2.6,19.8,22.2,17.4
2019-11-15,26.2,18.1,20.0,15.6
2019-11-16,0.0,19.2,22.3,16.3
2019-11-17,0.0,19.9,23.9,16.6
2019-11-18,0.0,20.1,24.7,16.1
2019-11-19,0.0,20.3,25.5,15.8
2019-11-20,0.0,20.1,26.0,15.5
2019-11-21,0.0,19.7,25.8,15.2
2019-11-22,0.0,19.1,24.4,15.7
2019-11-23,0.0,18.6,22.9,15.1
2019-11-24,0.0,18.4,23.3,14.3
2019-11-25,0.0,18.6,25.2,13.8
2019-11-26,0.0,17.9,23.4,13.6
2019-11-27,0.0,17.2,23.4,12.3
2019-11-28,0.0,17.3,23.6,12.2
2019-11-29,0.0,16.6,22.3,11.8
2019-11-30,0.0,16.0,21.8,11.1
2019-12-01,0.0,15.8,22.9,9.8
2019-12-02,0.0,16.4,24.3,9.7
2019-12-03,0.0,16.6,25.4,9.6
2019-12-04,0.0,16.8,25.4,10.1
2019-12-05,0.0,17.0,24.4,10.9
2019-12-06,0.0,16.7,22.8,11.6
2019-12-07,0.0,15.3,22.2,9.5
2019-12-08,0.0,14.7,22.2,8.1
2019-12-09,0.0,15.5,23.2,8.8
2019-12-10,0.0,16.6,25.0,10.0
2019-12-11,0.5,17.7,24.5,11.8
2019-12-12,0.1,16.0,19.7,12.6
2019-12-13,0.0,13.7,18.7,10.1
2019-12-14,0.0,14.5,20.5,9.8
2019-12-15,0.0,13.0,17.2,9.7
2019-12-16,0.0,11.7,15.6,8.8
2019-12-17,0.0,11.3,16.9,6.4
2019-12-18,0.0,12.9,19.7,7.2
2019-12-19,0.0,15.6,23.2,9.2
2019-12-20,0.0,16.9,23.2,11.9
2019-12-21,0.0,16.6,22.4,11.4
2019-12-22,0.0,14.9,21.3,8.9
2019-12-23,0.0,13.8,20.7,8.2
2019-12-24,0.0,13.1,20.6,7.5
2019-12-25,0.0,10.8,16.5,5.9
2019-12-26,0.0,11.6,20.0,5.2
2019-12-27,0.0,13.1,22.5,6.0
2019-12-28,0.0,11.8,21.8,5.3
2019-12-29,0.0,9.1,16.1,3.6
2019-12-30,0.0,8.9,15.9,3.7
2019-12-31,0.0,7.2,12.1,2.9
2020-01-01,0.0,7.3,12.3,2.3
2020-01-02,0.0,9.9,15.5,4.8
2020-01-03,0.0,12.5,19.1,6.9
2020-01-04,0.0,14.5,21.7,8.0
2020-01-05,0.2,15.1,21.8,8.9
2020-01-06,0.0,13.0,18.2,9.7
2020-01-07,0.0,11.5,14.3,9.2
2020-01-08,0.0,12.1,17.7,8.3
2020-01-09,0.0,12.0,18.5,6.5
2020-01-10,0.0,11.7,17.8,5.7
2020-01-11,0.0,14.7,20.6,10.1
2020-01-12,0.0,13.6,18.9,9.5
2020-01-13,12.5,11.4,14.6,9.0
2020-01-14,0.0,11.6,16.4,7.9
2020-01-15,0.0,10.0,14.4,5.0
2020-01-16,0.0,11.5,16.5,7.0
2020-01-17,0.0,12.7,18.9,6.8
2020-01-18,0.0,12.7,19.0,7.5
2020-01-19,0.0,12.3,18.5,7.1
2020-01-20,0.0,12.9,18.6,7.7
2020-01-21,0.0,14.2,20.1,8.5
2020-01-22,0.0,14.3,20.3,8.5
2020-01-23,0.0,14.3,21.0,8.1
2020-01-24,0.0,14.9,22.9,7.6
2020-01-25,0.0,17.5,25.6,10.4
2020-01-26,0.2,18.7,25.9,11.6
2020-01-27,0.0,18.5,23.6,14.8
2020-01-28,0.0,14.7,20.1,9.8
2020-01-29,0.0,15.7,22.7,9.4
2020-01-30,0.0,15.1,20.9,9.3
2020-01-31,0.0,15.3,22.4,8.6
2020-02-01,0.0,15.9,22.9,9.6
2020-02-02,0.0,15.6,22.5,8.7
2020-02-03,0.0,16.1,23.2,9.9
2020-02-04,0.0,16.7,23.4,10.8
2020-02-05,0.0,14.7,21.1,8.6
2020-02-06,0.0,15.6,23.0,9.1
2020-02-07,0.0,17.2,23.8,10.6
2020-02-08,0.0,16.2,23.5,9.8
2020-02-09,0.0,16.5,24.2,9.2
2020-02-10,0.0,17.2,24.8,10.4
2020-02-11,0.0,18.4,26.3,11.6
2020-02-12,0.0,19.0,26.5,11.8
2020-02-13,0.0,20.1,28.0,12.7
2020-02-14,0.0,19.8,27.6,11.4
2020-02-15,0.0,21.2,29.6,13.2
2020-02-16,0.0,22.5,31.4,14.3
2020-02-17,0.0,22.6,31.5,14.2
2020-02-18,0.0,23.0,32.2,15.0
2020-02-19,0.0,22.6,30.6,14.8
2020-02-20,0.0,19.5,25.3,13.5
2020-02-21,0.0,18.1,24.5,11.9
2020-02-22,0.0,19.3,25.5,13.3
2020-02-23,0.0,20.3,26.7,14.3
2020-02-24,0.0,21.3,28.3,14.4
2020-02-25,0.0,23.3,31.0,16.2
2020-02-26,0.0,24.7,32.5,16.9
2020-02-27,0.0,25.5,32.8,18.8
2020-02-28,0.4,24.9,31.7,18.8
2020-02-29,0.0,21.5,27.4,16.1
2020-03-01,0.0,20.6,26.2,15.5
2020-03-02,0.0,21.4,28.2,15.3
2020-03-03,0.0,22.5,29.6,15.5
2020-03-04,0.0,23.1,29.2,17.2
2020-03-05,0.1,21.0,28.2,16.1
2020-03-06,0.7,16.7,20.4,13.1
2020-03-07,0.0,20.0,27.3,13.1
2020-03-08,0.0,22.3,29.0,16.3
2020-03-09,0.0,22.7,29.5,14.9
2020-03-10,0.0,23.9,29.7,18.3
2020-03-11,0.7,19.4,22.2,16.4
2020-03-12,0.0,18.8,24.4,14.0
2020-03-13,0.0,17.9,23.8,12.4
2020-03-14,0.0,20.0,26.8,13.2
2020-03-15,0.0,20.9,26.6,14.5
2020-03-16,0.0,22.4,28.9,16.7
2020-03-17,0.0,24.1,32.0,16.2
2020-03-18,0.0,26.2,34.2,18.3
2020-03-19,0.0,27.0,34.9,19.3
2020-03-20,0.0,27.6,34.4,20.3
2020-03-21,0.0,27.0,34.3,19.6
2020-03-22,0.0,27.3,33.6,21.6
2020-03-23,0.0,27.1,33.4,22.3
2020-03-24,0.0,27.4,33.4,23.7
2020-03-25,0.5,26.9,33.0,22.1
2020-03-26,1.7,22.6,25.6,18.9
2020-03-27,2.7,21.1,26.5,17.1
2020-03-28,0.0,24.3,31.1,18.1
2020-03-29,0.0,25.6,32.7,18.2
2020-03-30,0.0,27.9,34.7,20.7
2020-03-31,0.0,28.4,34.7,22.3
2020-04-01,0.0,25.9,32.5,19.2
2020-04-02,0.0,27.8,34.6,20.4
2020-04-03,0.0,28.3,34.9,21.1
2020-04-04,0.0,29.9,37.6,22.0
2020-04-05,0.0,30.5,38.2,23.7
2020-04-06,0.0,30.7,37.6,23.3
2020-04-07,0.0,29.6,36.3,23.2
2020-04-08,0.0,29.0,35.6,22.5
2020-04-09,0.2,31.2,38.8,23.4
2020-04-10,0.0,31.6,37.4,25.5
2020-04-11,0.0,31.0,38.0,24.5
2020-04-12,0.0,33.1,40.8,24.6
2020-04-13,0.0,33.5,39.7,27.5
2020-04-14,0.0,32.7,38.7,26.9
2020-04-15,0.0,32.4,39.4,25.9
2020-04-16,0.0,32.6,38.0,27.6
2020-04-17,0.0,32.5,38.3,27.1
2020-04-18,0.0,30.1,35.3,24.4
2020-04-19,0.0,31.6,37.2,25.5
2020-04-20,0.0,30.3,35.0,25.2
2020-04-21,0.0,31.1,37.4,24.5
2020-04-22,0.0,32.4,38.6,25.8
2020-04-23,0.0,32.5,38.0,26.6
2020-04-24,0.0,33.6,40.0,26.8
2020-04-25,0.0,33.0,39.1,27.3
2020-04-26,0.0,33.6,40.3,27.3
2020-04-27,0.0,34.5,41.7,27.8
2020-04-28,0.0,33.8,41.0,27.2
2020-04-29,0.0,35.3,42.2,28.4
2020-04-30,0.0,35.3,41.6,28.2
2020-05-01,0.0,35.4,42.6,27.9
2020-05-02,0.0,35.0,42.9,27.2
2020-05-03,0.6,33.5,38.8,29.1
2020-05-04,2.0,31.4,38.1,26.8
2020-05-05,0.0,33.5,40.9,26.2
2020-05-06,0.0,35.2,41.6,28.7
2020-05-07,0.0,35.6,42.9,26.9
2020-05-08,0.0,36.5,44.2,29.4
2020-05-09,0.0,35.8,42.7,29.0
2020-05-10,0.0,35.4,42.5,28.2
2020-05-11,0.0,35.5,42.0,28.9
2020-05-12,0.0,34.6,40.6,27.9
2020-05-13,0.0,33.2,39.2,27.5
2020-05-14,0.0,33.7,39.3,28.1
2020-05-15,0.0,33.6,38.5,28.9
2020-05-16,0.0,35.0,41.5,29.1
2020-05-17,0.3,34.2,41.4,28.3
2020-05-18,0.0,34.3,41.4,28.3
2020-05-19,0.0,35.5,42.8,28.3
2020-05-20,0.0,35.7,43.6,27.7
2020-05-21,0.0,37.1,45.0,29.4
2020-05-22,0.0,36.9,44.2,29.2
2020-05-23,0.0,37.2,44.2,30.2
2020-05-24,0.0,37.0,44.8,29.5
2020-05-25,0.0,37.9,45.9,29.8
2020-05-26,0.0,37.1,46.3,28.9
2020-05-27,0.0,37.4,46.8,29.1
2020-05-28,0.0,37.3,45.1,29.5
2020-05-29,0.0,34.8,42.2,28.4
2020-05-30,0.6,32.0,37.2,27.2
2020-05-31,0.4,31.8,37.4,26.2
2020-06-01,0.0,33.2,39.3,27.2
2020-06-02,0.0,33.2,38.8,27.5
2020-06-03,0.0,33.5,39.3,28.9
2020-06-04,0.0,33.5,39.3,26.8
2020-06-05,0.0,32.7,37.1,27.1
2020-06-06,0.0,32.3,38.6,26.1
2020-06-07,0.0,34.3,39.8,29.1
2020-06-08,0.0,34.7,40.7,28.0
2020-06-09,0.0,36.0,41.5,30.0
2020-06-10,0.0,36.7,42.6,30.6
2020-06-11,0.0,36.3,42.8,29.4
2020-06-12,0.0,36.3,42.3,29.7
2020-06-13,0.0,35.4,39.9,31.1
2020-06-14,0.0,37.4,43.2,32.0
2020-06-15,0.0,38.5,44.3,32.8
2020-06-16,0.0,39.0,45.8,31.5
2020-06-17,0.0,37.2,44.1,30.0
2020-06-18,0.0,35.6,41.7,28.9
2020-06-19,0.0,35.6,41.5,29.6
2020-06-20,0.0,35.1,40.6,29.5
2020-06-21,0.0,34.8,39.4,30.1
2020-06-22,0.0,35.7,41.6,30.2
2020-06-23,0.0,36.0,40.8,30.8
2020-06-24,0.0,35.6,40.8,31.4
2020-06-25,0.0,35.5,41.5,31.2
2020-06-26,0.0,35.5,40.4,29.9
2020-06-27,0.0,35.4,40.6,29.9
2020-06-28,0.0,35.3,41.0,29.5
2020-06-29,0.0,35.1,40.9,29.2
2020-06-30,0.0,36.6,42.3,30.6
2020-07-01,0.2,36.1,42.8,31.4
2020-07-02,0.0,35.1,40.9,29.1
2020-07-03,0.0,36.2,42.0,30.1
2020-07-04,0.0,36.3,42.0,30.4
2020-07-05,0.6,35.0,41.3,29.6
2020-07-06,0.9,31.5,36.0,26.9
2020-07-07,0.0,34.1,38.3,29.8
2020-07-08,0.8,33.2,38.2,29.6
2020-07-09,0.3,33.4,38.0,29.2
2020-07-10,0.0,33.5,39.1,29.0
2020-07-11,0.0,34.6,40.2,29.5
2020-07-12,0.0,33.7,39.1,28.8
2020-07-13,0.0,33.1,38.9,27.7
2020-07-14,0.0,35.5,39.9,30.4
2020-07-15,0.0,36.5,41.8,31.1
2020-07-16,0.0,36.0,41.8,31.3
2020-07-17,0.4,34.8,41.4,30.6
2020-07-18,2.5,33.0,38.9,29.4
2020-07-19,1.7,33.2,37.9,29.8
2020-07-20,0.0,33.2,38.1,28.6
2020-07-21,0.0,31.2,35.4,28.4
2020-07-22,0.0,31.5,36.1,26.1
2020-07-23,0.0,34.0,39.0,28.8
2020-07-24,0.0,33.8,37.5,29.2
2020-07-25,2.5,33.2,37.0,28.5
2020-07-26,1.9,31.2,35.3,27.4
2020-07-27,0.0,32.7,37.6,27.7
2020-07-28,0.0,33.8,39.5,28.9
2020-07-29,0.0,33.4,38.4,28.8
2020-07-30,0.0,33.8,38.4,29.4
2020-07-31,0.0,33.4,37.8,30.0
2020-08-01,0.2,32.5,37.7,28.2
2020-08-02,0.0,34.1,39.7,28.3
2020-08-03,0.0,35.1,40.2,30.6
2020-08-04,0.0,34.9,39.7,30.1
2020-08-05,0.0,35.6,40.9,31.4
2020-08-06,0.0,34.2,39.2,31.2
2020-08-07,15.1,30.0,32.5,27.5
2020-08-08,9.4,30.2,33.9,26.8
2020-08-09,0.0,30.8,35.0,27.3
2020-08-10,0.0,31.1,35.4,27.8
2020-08-11,0.4,31.2,35.4,28.5
2020-08-12,0.0,33.3,38.9,28.7
2020-08-13,0.0,33.7,39.3,28.4
2020-08-14,0.0,34.1,39.0,29.0
2020-08-15,1.1,32.6,37.8,29.7
2020-08-16,0.1,33.0,38.8,28.1
2020-08-17,0.0,33.4,39.1,28.6
2020-08-18,1.1,33.1,38.4,28.4
2020-08-19,0.0,33.1,38.3,28.4
2020-08-20,0.0,32.3,37.4,28.7
2020-08-21,0.6,33.0,37.3,29.3
2020-08-22,0.0,33.6,38.2,29.4
2020-08-23,0.0,34.7,39.3,30.1
2020-08-24,4.1,32.3,37.1,28.5
2020-08-25,20.8,28.4,32.3,26.5
2020-08-26,2.0,28.5,32.0,25.8
2020-08-27,0.5,28.8,32.3,26.2
2020-08-28,0.0,29.9,34.3,26.2
2020-08-29,3.1,29.9,33.8,27.5
2020-08-30,16.7,29.4,34.1,26.6
2020-08-31,57.6,25.4,27.0,24.3
2020-09-01,1.3,27.1,30.7,24.0
2020-09-02,0.0,28.7,32.6,25.6
2020-09-03,0.9,29.5,33.4,26.4
2020-09-04,13.6,27.4,29.6,26.1
2020-09-05,1.3,28.3,31.7,25.3
2020-09-06,0.0,30.3,34.0,26.8
2020-09-07,0.0,30.0,34.0,27.0
2020-09-08,0.0,30.2,34.7,26.9
2020-09-09,0.0,30.2,34.9,26.6
2020-09-10,0.0,30.7,34.7,27.1
2020-09-11,0.0,30.8,35.1,27.7
2020-09-12,0.0,31.3,35.8,27.1
2020-09-13,0.0,32.0,37.0,27.5
2020-09-14,0.0,32.3,37.4,28.6
2020-09-15,0.2,31.7,36.3,28.8
2020-09-16,0.0,31.7,36.8,27.1
2020-09-17,0.0,32.1,37.0,27.4
2020-09-18,0.0,32.4,36.9,27.9
2020-09-19,0.0,32.3,36.5,28.2
2020-09-20,0.0,33.1,37.4,28.9
2020-09-21,0.0,33.8,39.6,28.6
2020-09-22,0.0,33.9,39.7,27.9
2020-09-23,0.0,34.0,39.7,28.0
2020-09-24,0.0,33.8,39.7,28.9
2020-09-25,0.0,32.4,37.9,26.7
2020-09-26,0.0,30.3,35.5,24.9
2020-09-27,0.0,30.8,36.0,25.4
2020-09-28,0.0,31.0,36.2,26.5
2020-09-29,0.0,31.1,36.7,26.3
2020-09-30,0.0,31.1,37.0,25.8
2020-10-01,0.0,31.5,37.5,26.0
2020-10-02,0.0,32.3,38.1,27.1
2020-10-03,0.0,32.0,37.8,26.7
2020-10-04,0.0,31.5,37.3,26.4
2020-10-05,0.0,31.5,37.9,25.8
2020-10-06,0.0,31.3,37.6,25.7
2020-10-07,0.0,30.8,37.0,25.2
2020-10-08,0.0,30.4,36.9,24.8
2020-10-09,0.0,31.2,37.3,26.0
2020-10-10,0.0,30.8,37.2,24.6
2020-10-11,0.0,31.0,37.7,25.6
2020-10-12,0.0,30.4,38.4,22.9
2020-10-13,0.0,29.8,37.6,22.9
2020-10-14,0.0,29.2,36.8,22.4
2020-10-15,0.0,29.6,36.4,22.9
2020-10-16,0.0,29.8,36.1,23.9
2020-10-17,0.0,30.5,35.7,24.1
2020-10-18,0.0,29.8,33.9,25.4
2020-10-19,0.0,29.7,35.7,24.7
2020-10-20,0.0,30.0,36.9,23.8
2020-10-21,0.0,29.3,35.9,23.3
2020-10-22,0.0,27.1,35.1,19.8
2020-10-23,0.0,27.4,35.8,19.8
2020-10-24,0.0,27.0,35.5,18.5
2020-10-25,0.0,26.8,34.5,20.4
2020-10-26,0.0,25.6,33.0,18.3
2020-10-27,0.0,25.9,33.9,18.2
2020-10-28,0.0,25.7,34.2,18.8
2020-10-29,0.0,25.6,32.7,19.6
2020-10-30,0.0,25.7,32.6,19.6
2020-10-31,0.0,25.6,32.3,19.8
2020-11-01,0.0,24.9,32.2,18.6
2020-11-02,0.0,24.9,32.9,18.1
2020-11-03,0.0,24.3,33.3,16.0
2020-11-04,0.0,24.4,33.2,16.8
2020-11-05,0.0,24.7,32.3,17.8
2020-11-06,0.0,24.4,31.7,17.9
2020-11-07,0.0,24.6,32.3,18.6
2020-11-08,0.0,24.5,33.0,17.5
2020-11-09,0.0,24.7,32.8,18.7
2020-11-10,0.0,24.3,31.7,17.8
2020-11-11,0.0,23.3,30.3,17.4
2020-11-12,0.0,21.9,28.4,16.2
2020-11-13,0.0,21.6,28.9,15.6
2020-11-14,0.0,22.9,30.3,16.1
2020-11-15,0.0,22.4,28.7,17.3
2020-11-16,0.0,19.6,24.8,15.2
2020-11-17,0.0,18.2,23.5,14.0
2020-11-18,0.0,17.4,23.8,12.2
2020-11-19,0.0,18.2,25.3,11.7
2020-11-20,0.0,18.9,26.1,13.1
2020-11-21,0.0,18.4,25.7,12.5
2020-11-22,0.0,19.0,27.1,12.2
2020-11-23,0.0,19.1,27.1,12.2
2020-11-24,0.0,17.2,23.4,12.6
2020-11-25,1.0,17.4,21.3,14.7
2020-11-26,0.0,16.2,21.1,11.8
2020-11-27,0.0,16.5,22.7,11.6
2020-11-28,0.0,16.4,23.9,10.2
2020-11-29,0.0,16.9,26.1,9.6
2020-11-30,0.0,18.8,28.1,11.5
2020-12-01,0.0,20.0,29.4,13.4
2020-12-02,0.0,20.4,29.3,13.8
2020-12-03,0.0,21.8,31.7,13.9
2020-12-04,0.0,21.6,30.8,14.4
2020-12-05,0.0,21.3,28.0,16.8
2020-12-06,0.0,20.4,27.5,14.3
2020-12-07,0.0,20.7,28.8,14.7
2020-12-08,0.0,21.0,29.1,15.2
2020-12-09,0.0,18.8,25.2,14.2
2020-12-10,0.0,18.6,24.8,13.3
2020-12-11,0.0,17.6,22.1,14.1
2020-12-12,0.0,15.2,20.1,10.5
2020-12-13,0.0,13.8,18.9,9.4
2020-12-14,0.0,13.1,19.5,7.6
2020-12-15,0.0,12.0,17.7,7.2
2020-12-16,0.0,11.3,17.3,5.9
2020-12-17,0.0,11.2,18.2,5.5
2020-12-18,0.0,11.8,20.5,4.7
2020-12-19,0.0,13.3,22.5,5.6
2020-12-20,0.0,14.7,24.1,8.1
2020-12-21,0.0,15.4,24.4,8.9
2020-12-22,0.0,15.9,24.3,8.9
2020-12-23,0.0,16.1,24.1,9.1
2020-12-24,0.0,16.5,24.1,9.8
2020-12-25,0.0,16.8,24.6,10.2
2020-12-26,0.0,16.4,24.0,10.1
2020-12-27,0.0,14.0,20.2,9.8
2020-12-28,0.0,12.5,19.8,7.0
2020-12-29,0.0,11.2,18.8,4.6
2020-12-30,0.0,11.2,17.9,4.9
2020-12-31,0.0,11.7,18.2,5.3
2021-01-01,0.0,11.7,18.6,5.3
2021-01-02,0.0,12.4,18.6,7.3
2021-01-03,0.0,12.8,18.7,7.6
2021-01-04,0.0,13.5,19.3,8.0
2021-01-05,0.0,14.8,19.2,11.5
2021-01-06,0.0,13.6,19.0,8.3
2021-01-07,0.0,12.1,17.2,8.0
2021-01-08,0.0,12.7,18.5,7.6
2021-01-09,0.0,11.9,17.8,6.8
2021-01-10,0.0,11.8,18.7,4.9
2021-01-11,0.0,12.9,21.6,6.0
2021-01-12,0.0,15.2,23.6,7.8
2021-01-13,0.0,16.0,24.9,7.4
2021-01-14,0.0,16.3,24.4,8.5
2021-01-15,0.0,15.8,23.9,8.7
2021-01-16,0.0,13.7,20.7,7.7
2021-01-17,0.0,14.0,23.4,6.4
2021-01-18,0.0,10.8,15.9,6.7
2021-01-19,0.0,11.8,18.6,7.6
2021-01-20,0.0,14.2,23.4,7.2
2021-01-21,0.0,16.9,26.7,8.3
2021-01-22,0.0,17.9,24.7,12.4
2021-01-23,0.0,17.1,23.3,12.4
2021-01-24,0.0,15.3,23.1,8.2
2021-01-25,0.0,14.5,22.6,7.4
2021-01-26,0.0,14.3,22.8,7.5
2021-01-27,0.0,14.6,22.7,7.7
2021-01-28,0.0,14.7,23.0,8.3
2021-01-29,0.0,15.0,24.2,7.4
2021-01-30,0.0,16.4,25.5,8.0
2021-01-31,0.0,17.5,27.0,9.1
2021-02-01,0.0,18.7,27.3,11.8
2021-02-02,0.0,18.8,26.9,11.7
2021-02-03,0.0,19.0,26.0,12.7
2021-02-04,0.0,17.8,23.8,12.4
2021-02-05,0.0,17.2,24.5,10.2
2021-02-06,0.0,17.6,25.0,10.3
2021-02-07,0.0,18.8,28.0,10.9
2021-02-08,0.0,20.1,29.7,11.8
2021-02-09,0.0,20.5,29.3,12.1
2021-02-10,0.0,20.6,29.5,12.7
2021-02-11,0.0,21.7,30.0,13.5
2021-02-12,0.0,22.8,30.4,15.4
2021-02-13,0.0,22.4,31.3,14.9
2021-02-14,0.0,23.1,31.0,14.4
2021-02-15,0.0,22.5,30.7,14.7
2021-02-16,0.0,22.1,30.2,14.5
2021-02-17,0.0,22.2,30.6,14.6
2021-02-18,0.0,23.2,31.5,15.5
2021-02-19,0.0,23.2,31.2,15.7
2021-02-20,0.0,23.0,31.6,15.6
2021-02-21,0.0,23.6,32.3,15.9
2021-02-22,0.0,24.4,33.9,15.6
2021-02-23,0.0,25.4,33.8,18.4
2021-02-24,0.0,25.2,32.2,18.4
2021-02-25,0.0,26.2,34.3,19.0
2021-02-26,0.0,26.8,34.1,20.6
2021-02-27,0.0,25.3,31.4,19.9
2021-02-28,0.0,24.4,31.2,17.7
2021-03-01,0.0,23.3,31.4,16.3
2021-03-02,0.0,24.1,32.6,15.6
2021-03-03,0.0,24.9,34.4,16.1
2021-03-04,0.0,26.2,34.5,18.8
2021-03-05,0.0,26.9,36.0,18.0
2021-03-06,0.0,29.2,37.5,21.2
2021-03-07,0.0,27.7,34.4,21.6
2021-03-08,0.0,27.4,34.1,20.9
2021-03-09,0.0,27.2,33.5,21.3
2021-03-10,0.0,28.2,35.4,21.6
2021-03-11,0.0,27.9,34.8,21.0
2021-03-12,0.0,25.0,30.9,19.3
2021-03-13,0.0,24.0,30.1,18.5
2021-03-14,0.0,26.1,33.8,18.5
2021-03-15,0.0,28.1,35.4,21.2
2021-03-16,0.0,29.5,36.6,22.0
2021-03-17,0.0,29.1,36.6,22.8
2021-03-18,0.0,29.5,36.4,22.9
2021-03-19,0.0,29.3,34.5,24.2
2021-03-20,0.0,29.3,36.4,22.6
2021-03-21,0.7,30.1,36.9,24.3
2021-03-22,0.3,27.2,34.9,20.9
2021-03-23,0.6,25.3,33.2,17.8
2021-03-24,0.0,26.2,32.8,19.2
2021-03-25,0.0,26.5,33.8,19.6
2021-03-26,0.0,29.1,38.1,21.0
2021-03-27,0.0,31.6,39.8,23.7
2021-03-28,0.0,32.9,41.2,24.9
2021-03-29,0.0,32.1,40.8,23.7
2021-03-30,0.0,32.5,40.2,24.9
2021-03-31,0.0,31.1,37.7,25.5
2021-04-01,0.0,30.0,38.9,21.8
2021-04-02,0.0,30.2,38.5,22.2
2021-04-03,0.0,30.9,40.2,22.1
2021-04-04,0.0,33.0,42.5,22.9
2021-04-05,0.0,32.0,38.9,25.6
2021-04-06,0.0,31.1,38.8,24.3
2021-04-07,0.0,29.3,36.0,23.3
2021-04-08,0.0,28.8,36.1,22.1
2021-04-09,0.0,30.2,38.4,20.7
2021-04-10,0.0,31.7,40.3,23.5
2021-04-11,0.0,32.9,40.9,24.4
2021-04-12,0.0,33.7,41.6,24.2
2021-04-13,0.0,33.7,41.8,26.1
2021-04-14,0.0,33.2,39.5,27.4
2021-04-15,0.0,30.8,37.3,24.1
2021-04-16,0.0,30.4,35.6,25.6
2021-04-17,0.0,29.8,36.7,23.6
2021-04-18,0.0,32.1,39.7,24.0
2021-04-19,0.0,33.2,40.0,25.1
2021-04-20,1.4,29.1,33.3,24.0
2021-04-21,0.0,27.8,34.8,21.3
2021-04-22,0.0,31.9,39.7,23.4
2021-04-23,0.0,30.4,35.0,25.8
2021-04-24,0.0,30.6,38.8,22.8
2021-04-25,0.0,32.4,41.2,24.6
2021-04-26,0.0,34.0,42.5,25.1
2021-04-27,0.0,34.5,42.3,25.9
2021-04-28,0.0,35.0,41.2,28.0
2021-04-29,0.1,34.8,41.5,28.6
2021-04-30,0.0,34.6,40.3,27.8
2021-05-01,0.0,34.3,40.5,27.9
2021-05-02,0.0,33.6,39.4,27.5
2021-05-03,0.0,33.6,39.0,27.4
2021-05-04,0.0,33.3,39.5,26.9
2021-05-05,0.0,33.7,40.1,27.4
2021-05-06,0.3,33.0,38.0,29.1
2021-05-07,0.0,33.0,38.9,26.6
2021-05-08,0.0,34.9,40.8,28.1
2021-05-09,0.0,36.1,42.0,29.5
2021-05-10,0.0,35.7,41.3,30.0
2021-05-11,0.3,34.4,40.1,28.7
2021-05-12,0.0,34.4,40.0,28.5
2021-05-13,0.0,33.5,40.6,27.0
2021-05-14,0.0,33.6,39.4,27.5
2021-05-15,0.0,34.2,39.7,28.7
2021-05-16,0.0,34.9,39.8,29.6
2021-05-17,0.0,35.1,39.5,30.9
2021-05-18,0.0,29.8,33.2,27.7
2021-05-19,0.0,30.4,36.8,24.6
2021-05-20,0.0,34.0,42.5,25.7
2021-05-21,0.0,34.9,42.2,27.6
2021-05-22,1.1,33.9,40.4,27.9
2021-05-23,0.0,30.4,36.2,23.3
2021-05-24,0.0,34.5,40.5,27.7
2021-05-25,0.0,36.2,42.7,29.7
2021-05-26,0.0,36.1,43.1,29.0
2021-05-27,0.0,37.4,44.2,30.7
2021-05-28,0.0,36.9,43.5,30.0
2021-05-29,0.0,36.0,42.2,29.6
2021-05-30,0.0,35.7,42.1,29.5
2021-05-31,0.0,35.4,41.4,29.1
2021-06-01,0.0,34.5,40.4,28.1
2021-06-02,0.0,33.8,39.9,27.9
2021-06-03,0.0,31.8,37.7,26.1
2021-06-04,0.0,33.8,39.4,27.5
2021-06-05,0.0,34.8,40.2,30.0
2021-06-06,0.0,34.0,39.2,27.8
2021-06-07,0.0,35.2,40.7,29.4
2021-06-08,0.0,34.7,40.9,28.1
2021-06-09,0.0,34.4,40.9,27.8
2021-06-10,0.0,34.3,40.8,28.5
2021-06-11,0.0,34.2,40.3,28.1
2021-06-12,0.0,34.1,39.8,28.6
2021-06-13,0.0,34.1,40.0,28.5
2021-06-14,0.0,34.0,39.0,28.9
2021-06-15,0.0,33.9,38.8,29.6
2021-06-16,0.0,32.2,37.9,26.5
2021-06-17,1.4,31.2,33.2,28.9
2021-06-18,0.0,32.7,37.7,27.7
2021-06-19,0.0,33.3,39.7,27.9
2021-06-20,0.0,33.7,39.7,28.2
2021-06-21,0.2,33.0,38.4,27.5
2021-06-22,0.0,34.6,40.1,28.4
2021-06-23,0.0,35.2,40.8,29.1
2021-06-24,0.0,34.4,39.9,28.5
2021-06-25,0.0,33.8,39.7,27.9
2021-06-26,0.0,33.3,38.6,27.8
2021-06-27,0.0,33.8,39.3,27.3
2021-06-28,0.0,35.4,40.4,30.3
2021-06-29,0.0,36.1,41.8,30.2
2021-06-30,0.0,34.5,40.6,28.6
2021-07-01,0.0,33.9,40.5,28.0
2021-07-02,0.0,33.4,38.9,28.0
2021-07-03,0.0,33.3,38.6,28.5
2021-07-04,0.0,33.1,38.2,27.8
2021-07-05,0.0,33.3,38.4,28.2
2021-07-06,0.0,34.3,38.9,28.9
2021-07-07,0.0,34.1,39.2,28.8
2021-07-08,0.0,33.6,39.3,27.9
2021-07-09,0.0,33.1,38.7,28.1
2021-07-10,0.0,34.5,39.8,28.8
2021-07-11,0.0,35.8,40.3,31.0
2021-07-12,0.0,34.2,40.2,30.4
2021-07-13,3.0,32.0,36.8,28.6
2021-07-14,2.9,31.8,37.2,28.3
2021-07-15,0.5,33.2,38.4,28.4
2021-07-16,1.2,34.4,39.8,29.5
2021-07-17,0.0,35.1,39.2,31.1
2021-07-18,0.0,34.2,38.9,29.8
2021-07-19,0.0,31.9,36.6,28.8
2021-07-20,0.3,29.7,31.9,27.8
2021-07-21,0.0,31.6,36.8,26.9
2021-07-22,0.0,31.8,36.7,26.6
2021-07-23,0.7,32.8,37.1,29.5
2021-07-24,0.0,32.6,37.2,28.4
2021-07-25,0.0,34.0,39.0,28.7
2021-07-26,0.0,32.4,37.2,28.6
2021-07-27,0.2,29.9,32.9,27.7
2021-07-28,0.1,28.9,31.7,26.9
2021-07-29,0.0,29.5,33.3,26.2
2021-07-30,0.0,30.6,34.9,26.2
2021-07-31,0.0,31.5,36.1,27.0
2021-08-01,0.0,31.6,36.7,26.9
2021-08-02,0.0,30.4,33.6,26.9
2021-08-03,0.0,32.1,37.8,26.5
2021-08-04,0.0,32.1,37.5,27.1
2021-08-05,0.0,32.5,38.2,26.5
2021-08-06,0.0,32.8,37.7,27.1
2021-08-07,0.0,33.6,38.9,27.9
2021-08-08,0.0,33.6,38.6,28.1
2021-08-09,0.0,32.8,38.1,27.2
2021-08-10,0.0,31.7,36.7,26.6
2021-08-11,0.0,31.4,36.7,25.9
2021-08-12,0.0,31.5,36.9,25.8
2021-08-13,0.0,31.3,36.5,25.8
2021-08-14,0.0,31.2,36.4,25.9
2021-08-15,0.0,31.0,35.7,25.9
2021-08-16,0.0,31.7,36.6,26.7
2021-08-17,0.0,32.9,37.7,27.8
2021-08-18,0.0,32.9,38.5,27.0
2021-08-19,0.0,32.6,38.4,26.6
2021-08-20,0.0,32.8,38.9,26.4
2021-08-21,0.0,33.6,39.2,27.1
2021-08-22,0.0,34.0,38.9,29.6
2021-08-23,0.0,34.7,40.2,29.2
2021-08-24,0.0,33.2,39.3,27.1
2021-08-25,0.0,31.2,36.2,26.5
2021-08-26,0.0,31.2,36.4,26.0
2021-08-27,0.0,31.3,36.3,26.3
2021-08-28,0.0,31.3,36.3,26.1
2021-08-29,0.0,32.6,37.2,27.6
2021-08-30,0.0,34.2,39.1,29.7
2021-08-31,0.0,33.3,38.5,29.6
2021-09-01,0.0,32.1,36.7,28.4
2021-09-02,0.0,31.6,36.9,27.8
2021-09-03,3.0,30.1,33.2,27.6
2021-09-04,0.0,31.5,36.4,27.5
2021-09-05,0.0,33.2,38.4,28.3
2021-09-06,0.0,33.9,38.4,29.8
2021-09-07,0.0,34.5,38.6,30.2
2021-09-08,0.0,34.9,39.0,31.1
2021-09-09,0.0,32.9,36.6,29.7
2021-09-10,0.0,31.8,37.9,27.5
2021-09-11,4.6,29.5,33.8,26.4
2021-09-12,0.3,29.0,33.7,25.2
2021-09-13,0.2,30.1,34.5,26.6
2021-09-14,0.3,30.9,35.6,27.3
2021-09-15,0.0,32.2,37.7,27.7
2021-09-16,0.0,33.4,38.7,28.3
2021-09-17,0.0,34.0,38.6,29.4
2021-09-18,0.0,34.2,39.0,29.6
2021-09-19,0.0,32.9,37.6,30.2
2021-09-20,0.0,32.5,37.0,29.9
2021-09-21,2.0,29.5,32.9,27.1
2021-09-22,14.5,27.3,30.9,25.0
2021-09-23,6.9,28.0,31.3,25.4
2021-09-24,8.5,28.3,31.6,26.2
2021-09-25,0.0,29.3,33.2,25.7
2021-09-26,0.0,29.9,34.2,25.9
2021-09-27,0.2,29.6,34.3,26.5
2021-09-28,0.1,29.4,34.5,25.8
2021-09-29,0.0,30.4,34.8,26.4
2021-09-30,0.0,30.7,34.2,27.1
2021-10-01,0.0,31.1,35.5,27.0
2021-10-02,0.0,31.5,36.5,26.7
2021-10-03,0.0,31.9,36.7,27.2
2021-10-04,0.0,31.1,35.7,26.6
2021-10-05,0.0,30.7,35.6,25.9
2021-10-06,0.0,31.6,36.1,27.2
2021-10-07,0.0,33.0,38.2,28.2
2021-10-08,0.0,33.3,38.2,29.2
2021-10-09,0.0,32.8,38.0,27.4
2021-10-10,0.0,31.7,37.7,26.0
2021-10-11,0.0,30.2,35.6,24.9
2021-10-12,0.0,30.2,35.8,25.1
2021-10-13,0.0,29.9,35.8,24.2
2021-10-14,0.0,29.2,36.1,22.2
2021-10-15,0.0,28.2,36.0,21.2
2021-10-16,0.0,28.2,35.7,21.6
2021-10-17,0.0,28.4,35.7,21.7
2021-10-18,0.0,28.1,34.1,22.9
2021-10-19,0.0,28.2,35.8,22.2
2021-10-20,0.0,28.5,36.4,22.0
2021-10-21,0.0,27.6,34.1,21.7
2021-10-22,0.0,26.7,32.6,20.4
2021-10-23,1.2,27.0,32.2,22.5
2021-10-24,0.0,26.0,30.6,21.8
2021-10-25,0.0,24.6,28.9,20.7
2021-10-26,0.0,24.3,30.1,18.7
2021-10-27,0.0,25.5,31.8,20.0
2021-10-28,0.0,26.0,32.4,20.1
2021-10-29,0.0,26.2,32.9,20.1
2021-10-30,0.0,26.2,33.8,19.3
2021-10-31,0.0,26.5,34.6,18.9
2021-11-01,0.0,26.6,34.7,20.5
2021-11-02,0.0,25.0,31.0,19.7
2021-11-03,0.0,24.0,30.4,18.5
2021-11-04,0.0,23.8,31.4,17.0
2021-11-05,0.0,24.7,32.8,18.2
2021-11-06,0.0,24.7,31.9,18.7
2021-11-07,0.0,24.4,32.0,17.9
2021-11-08,0.0,24.9,32.8,18.6
2021-11-09,0.0,25.9,33.2,19.7
2021-11-10,0.0,25.0,32.5,17.8
2021-11-11,0.0,24.6,32.4,17.9
2021-11-12,0.0,23.9,31.5,18.2
2021-11-13,0.0,23.1,31.1,17.4
2021-11-14,0.0,23.1,31.1,16.0
2021-11-15,0.0,22.7,30.2,16.6
2021-11-16,0.0,21.7,29.8,14.9
2021-11-17,0.0,21.2,28.3,15.6
2021-11-18,0.0,20.0,27.0,13.3
2021-11-19,0.0,19.9,26.6,13.6
2021-11-20,0.0,21.1,27.9,14.9
2021-11-21,0.0,21.7,28.3,15.9
2021-11-22,0.0,21.0,28.4,14.4
2021-11-23,0.0,21.6,30.8,13.8
2021-11-24,0.0,22.5,31.2,14.7
2021-11-25,0.0,22.1,29.7,15.0
2021-11-26,0.0,20.9,29.1,14.4
2021-11-27,0.0,21.7,30.1,15.2
2021-11-28,0.0,20.9,28.7,14.4
2021-11-29,0.0,21.3,28.6,15.5
2021-11-30,0.0,20.2,27.5,14.1
2021-12-01,0.0,19.7,25.6,14.2
2021-12-02,0.0,19.8,25.5,14.1
2021-12-03,0.0,18.4,25.2,12.6
2021-12-04,0.0,18.2,25.0,12.4
2021-12-05,0.0,18.2,25.4,13.0
2021-12-06,0.0,17.9,24.9,12.3
2021-12-07,0.0,17.7,24.9,12.0
2021-12-08,0.0,17.0,24.5,10.9
2021-12-09,0.0,16.7,24.5,9.9
2021-12-10,0.0,16.2,23.9,9.7
2021-12-11,0.0,16.0,24.4,9.0
2021-12-12,0.0,16.2,24.2,9.6
2021-12-13,0.0,15.1,23.2,8.8
2021-12-14,0.0,14.7,22.6,8.6
2021-12-15,0.0,14.0,21.5,8.2
2021-12-16,0.0,13.6,20.3,8.4
2021-12-17,0.0,12.3,18.9,6.9
2021-12-18,0.0,11.9,21.0,5.2
2021-12-19,0.0,12.5,22.0,4.7
2021-12-20,0.0,14.6,24.1,6.9
2021-12-21,0.0,15.1,23.9,7.7
2021-12-22,0.0,17.2,24.2,11.8
2021-12-23,0.0,17.4,22.7,12.9
2021-12-24,0.0,16.2,21.9,11.4
2021-12-25,0.0,15.9,22.3,10.2
2021-12-26,0.0,15.6,20.0,11.5
2021-12-27,0.1,14.8,20.0,11.2
2021-12-28,0.0,14.3,17.4,12.0
2021-12-29,0.0,14.0,20.0,9.7
2021-12-30,0.0,14.4,21.1,8.3
2021-12-31,0.0,14.7,20.4,10.2
2022-01-01,0.0,14.4,21.5,8.0
2022-01-02,0.0,15.5,22.3,9.4
2022-01-03,0.0,16.5,23.8,10.3
2022-01-04,2.9,16.6,21.9,12.6
2022-01-05,12.3,14.8,16.4,13.6
2022-01-06,0.0,14.1,16.1,11.7
2022-01-07,10.1,12.0,15.0,10.3
2022-01-08,0.0,11.0,15.1,7.8
2022-01-09,0.0,12.1,16.3,8.2
2022-01-10,0.0,12.9,18.1,8.4
2022-01-11,0.0,13.4,17.9,9.7
2022-01-12,0.0,13.5,19.2,8.8
2022-01-13,0.0,13.3,19.3,8.0
2022-01-14,0.0,13.0,19.1,7.7
2022-01-15,0.0,13.3,19.6,8.1
2022-01-16,0.0,12.9,19.6,7.1
2022-01-17,0.0,13.7,20.9,8.0
2022-01-18,0.0,14.0,20.7,8.7
2022-01-19,0.0,17.4,25.3,11.4
2022-01-20,0.0,15.8,22.1,11.0
2022-01-21,0.0,17.0,24.2,11.5
2022-01-22,0.0,13.4,16.2,10.5
2022-01-23,0.0,12.3,18.4,7.5
2022-01-24,0.0,12.6,19.5,7.2
2022-01-25,0.0,13.8,20.4,8.4
2022-01-26,0.0,14.3,21.1,7.8
2022-01-27,0.0,14.6,22.3,6.6
2022-01-28,0.0,15.6,24.5,8.0
2022-01-29,0.0,16.8,25.7,8.5
2022-01-30,0.0,18.1,25.6,11.3
2022-01-31,0.0,18.6,26.2,12.1
2022-02-01,0.0,19.3,26.5,13.3
2022-02-02,0.0,20.3,29.4,11.8
2022-02-03,0.0,17.6,22.9,13.1
2022-02-04,0.0,17.7,25.0,11.4
2022-02-05,0.0,17.6,26.2,10.6
2022-02-06,0.0,18.3,25.0,12.8
2022-02-07,0.0,17.9,23.7,12.7
2022-02-08,0.2,18.0,23.3,12.8
2022-02-09,0.0,17.6,23.9,12.3
2022-02-10,0.0,17.8,24.9,11.4
2022-02-11,0.0,18.6,26.1,12.6
2022-02-12,0.0,19.2,28.0,11.6
2022-02-13,0.0,19.5,28.8,11.2
2022-02-14,0.0,20.0,27.7,12.1
2022-02-15,0.0,21.0,28.7,13.9
2022-02-16,0.0,20.9,29.2,13.5
2022-02-17,0.0,22.0,29.6,15.2
2022-02-18,0.0,21.8,29.0,15.4
2022-02-19,0.0,21.0,29.4,13.8
2022-02-20,0.0,22.2,30.9,14.4
2022-02-21,0.0,25.2,34.3,16.9
2022-02-22,0.0,24.2,31.2,18.3
2022-02-23,0.0,22.3,29.2,15.9
2022-02-24,0.0,22.5,30.1,15.5
2022-02-25,0.0,23.8,32.5,16.2
2022-02-26,0.0,20.6,26.8,14.2
2022-02-27,0.0,19.4,26.0,13.1
2022-02-28,0.0,20.3,27.9,13.6
2022-03-01,0.0,22.3,30.2,15.0
2022-03-02,0.2,22.2,30.3,16.9
2022-03-03,0.0,20.0,27.4,14.2
2022-03-04,0.0,21.8,29.3,14.8
2022-03-05,0.0,23.3,31.0,16.3
2022-03-06,0.0,24.9,32.2,18.5
2022-03-07,0.0,24.3,31.9,16.7
2022-03-08,0.0,24.4,31.8,17.6
2022-03-09,0.0,25.3,32.4,18.9
2022-03-10,0.0,26.1,33.5,18.9
2022-03-11,0.0,27.6,35.5,20.3
2022-03-12,0.0,29.1,37.3,22.5
2022-03-13,0.0,30.2,39.1,22.5
2022-03-14,0.0,31.6,40.3,24.1
2022-03-15,0.0,32.3,40.7,23.9
2022-03-16,0.0,32.6,41.4,24.6
2022-03-17,0.0,32.8,41.7,24.9
2022-03-18,0.0,31.8,41.1,22.8
2022-03-19,0.0,30.8,38.5,23.5
2022-03-20,0.0,30.4,37.9,23.4
2022-03-21,0.0,31.8,39.0,25.2
2022-03-22,0.0,30.8,37.1,25.1
2022-03-23,0.0,28.9,37.1,21.8
2022-03-24,0.0,30.4,38.4,23.8
2022-03-25,0.0,30.8,38.6,23.2
2022-03-26,0.0,32.1,40.0,24.8
2022-03-27,0.0,32.5,41.7,23.2
2022-03-28,0.0,32.9,42.3,24.5
2022-03-29,0.0,32.9,41.1,25.8
2022-03-30,0.0,33.1,41.3,25.9
2022-03-31,0.0,31.7,40.3,24.5
2022-04-01,0.0,32.0,41.0,23.4
2022-04-02,0.0,32.7,41.9,23.6
2022-04-03,0.0,33.0,41.8,24.9
2022-04-04,0.0,33.0,41.2,26.1
2022-04-05,0.0,33.8,42.2,25.2
2022-04-06,0.0,34.3,43.0,25.6
2022-04-07,0.0,34.9,43.9,26.0
2022-04-08,0.0,35.4,43.3,26.6
2022-04-09,0.0,35.0,42.8,27.5
2022-04-10,0.0,34.7,43.3,27.0
2022-04-11,0.0,34.7,41.4,28.3
2022-04-12,0.0,32.7,40.1,25.4
2022-04-13,0.0,32.7,39.4,26.7
2022-04-14,0.0,34.4,41.4,27.5
2022-04-15,0.0,33.8,42.2,26.1
2022-04-16,0.0,34.5,42.9,25.0
2022-04-17,0.8,34.6,42.3,27.5
2022-04-18,0.0,34.3,41.8,27.2
2022-04-19,0.0,34.9,41.5,28.2
2022-04-20,0.0,34.8,41.2,28.9
2022-04-21,0.0,33.5,40.1,27.8
2022-04-22,0.0,33.0,40.0,26.7
2022-04-23,0.0,34.9,41.4,26.8
2022-04-24,0.0,35.1,42.5,27.2
2022-04-25,0.0,35.8,42.5,28.6
2022-04-26,0.0,36.4,43.9,28.6
2022-04-27,0.0,36.8,43.9,29.3
2022-04-28,0.0,36.5,43.1,29.1
2022-04-29,0.0,35.1,42.6,27.5
2022-04-30,0.0,37.2,44.4,29.2
2022-05-01,0.0,38.5,46.0,30.3
2022-05-02,0.0,35.4,42.0,29.1
2022-05-03,0.0,33.4,39.3,27.1
2022-05-04,0.0,32.9,39.2,26.5
2022-05-05,0.0,35.2,40.6,29.6
2022-05-06,0.0,35.8,42.2,29.9
2022-05-07,0.0,37.2,43.7,30.0
2022-05-08,0.0,37.8,44.5,30.0
2022-05-09,0.0,36.7,43.8,28.8
2022-05-10,0.0,36.6,44.1,28.9
2022-05-11,0.0,37.7,45.3,31.1
2022-05-12,0.0,38.9,46.1,31.1
2022-05-13,0.0,39.4,47.2,31.5
2022-05-14,0.0,39.4,47.0,31.9
2022-05-15,0.0,36.9,43.4,30.1
2022-05-16,0.0,35.2,42.5,27.6
2022-05-17,0.0,35.5,42.3,28.6
2022-05-18,0.0,37.3,43.8,30.9
2022-05-19,0.0,38.4,45.1,31.8
2022-05-20,0.0,37.6,44.1,30.9
2022-05-21,0.0,35.8,44.0,27.7
2022-05-22,0.0,36.0,45.2,28.6
2022-05-23,0.0,35.4,42.8,27.7
2022-05-24,0.0,34.8,40.8,28.9
2022-05-25,0.0,35.8,41.8,29.4
2022-05-26,0.0,35.2,41.0,28.7
2022-05-27,0.0,34.1,40.7,27.2
2022-05-28,0.0,34.8,42.4,27.1
2022-05-29,0.0,35.4,43.6,28.4
2022-05-30,0.0,35.5,42.6,28.1
2022-05-31,0.1,35.3,41.9,27.5
2022-06-01,0.0,35.2,42.0,27.9
2022-06-02,0.0,36.8,43.8,29.8
2022-06-03,0.0,37.1,44.2,29.8
2022-06-04,0.0,35.7,42.8,28.9
2022-06-05,0.0,35.3,42.0,28.0
2022-06-06,0.0,36.4,44.7,28.4
2022-06-07,0.0,35.0,42.9,27.7
2022-06-08,0.0,34.3,42.2,26.8
2022-06-09,0.0,33.8,41.3,26.5
2022-06-10,0.0,34.0,41.2,26.9
2022-06-11,0.0,34.5,41.4,27.3
2022-06-12,0.0,34.0,39.7,27.5
2022-06-13,0.4,33.5,39.5,28.0
2022-06-14,0.1,32.5,38.4,26.0
2022-06-15,0.0,35.2,41.0,29.4
2022-06-16,0.0,34.4,40.1,28.1
2022-06-17,0.0,33.9,39.3,28.3
2022-06-18,0.0,32.0,36.7,27.1
2022-06-19,0.0,33.4,38.6,28.3
2022-06-20,0.0,33.2,38.4,27.4
2022-06-21,0.2,30.8,35.1,26.9
2022-06-22,1.8,29.9,36.7,25.1
2022-06-23,0.0,32.0,37.6,26.2
2022-06-24,0.0,34.9,41.9,27.2
2022-06-25,0.0,37.9,44.3,31.2
2022-06-26,0.0,38.4,44.8,32.1
2022-06-27,0.0,37.5,43.3,31.1
2022-06-28,0.0,37.0,42.2,31.7
2022-06-29,0.0,35.4,41.0,30.0
2022-06-30,0.0,34.2,39.1,29.0
2022-07-01,1.1,32.1,35.4,29.1
2022-07-02,3.4,31.5,34.7,28.4
2022-07-03,3.3,30.7,36.1,27.7
2022-07-04,18.2,30.7,35.0,26.9
2022-07-05,0.0,32.8,37.0,28.7
2022-07-06,11.9,32.1,38.0,27.6
2022-07-07,3.0,30.4,33.3,28.0
2022-07-08,3.6,30.7,35.7,27.4
2022-07-09,2.7,30.8,34.9,27.2
2022-07-10,0.1,29.8,33.6,26.1
2022-07-11,7.0,30.6,36.9,27.2
2022-07-12,0.0,31.4,36.9,27.0
2022-07-13,0.0,31.6,36.5,27.2
2022-07-14,1.7,31.6,37.7,27.5
2022-07-15,17.3,28.2,31.8,26.5
2022-07-16,13.0,29.4,33.3,26.2
2022-07-17,3.8,29.3,32.5,26.6
2022-07-18,1.1,30.2,33.7,27.4
2022-07-19,1.2,31.1,34.4,28.3
2022-07-20,0.0,31.7,36.2,27.3
2022-07-21,0.0,31.2,35.7,27.5
2022-07-22,0.0,29.3,32.4,26.6
2022-07-23,3.0,29.1,31.6,27.5
2022-07-24,10.7,29.2,32.6,27.2
2022-07-25,1.4,28.4,31.2,26.2
2022-07-26,22.6,27.7,30.6,26.2
2022-07-27,33.7,27.0,29.4,25.6
2022-07-28,1.3,28.4,31.7,25.8
2022-07-29,0.0,29.2,33.0,25.7
2022-07-30,0.2,29.5,33.4,26.3
2022-07-31,0.4,29.3,32.9,26.2
2022-08-01,0.4,29.2,32.3,26.5
2022-08-02,0.0,30.3,34.6,26.6
2022-08-03,0.0,30.9,35.5,27.0
2022-08-04,0.3,31.7,36.9,27.9
2022-08-05,1.6,31.6,37.1,28.0
2022-08-06,13.2,29.4,33.7,26.6
2022-08-07,0.0,30.6,35.5,26.8
2022-08-08,11.8,29.7,33.4,27.9
2022-08-09,0.7,30.6,34.8,27.4
2022-08-10,1.0,31.3,35.4,27.6
2022-08-11,0.9,31.7,36.3,28.5
2022-08-12,6.1,30.1,33.0,28.1
2022-08-13,31.5,27.6,30.9,25.7
2022-08-14,0.9,27.6,31.1,25.0
2022-08-15,0.3,28.9,32.1,25.7
2022-08-16,11.5,29.1,33.3,27.2
2022-08-17,18.2,26.2,27.4,24.9
2022-08-18,3.3,26.0,28.7,24.7
2022-08-19,2.8,27.2,30.2,25.0
2022-08-20,0.7,26.9,28.8,25.2
2022-08-21,0.2,27.4,30.3,25.2
2022-08-22,1.4,27.8,30.5,25.4
2022-08-23,27.2,27.6,32.6,25.7
2022-08-24,3.8,27.4,30.9,25.6
2022-08-25,0.1,26.0,28.5,24.7
2022-08-26,0.0,27.2,31.0,24.7
2022-08-27,0.0,27.9,31.1,25.0
2022-08-28,0.2,28.1,31.1,25.9
2022-08-29,0.2,28.8,32.3,25.7
2022-08-30,0.6,29.6,33.4,26.1
2022-08-31,0.0,30.1,34.1,26.4
2022-09-01,0.0,29.8,33.7,26.5
2022-09-02,0.0,29.8,33.8,26.3
2022-09-03,0.0,30.2,35.0,26.1
2022-09-04,0.0,29.7,34.6,25.3
2022-09-05,0.0,29.3,34.0,24.9
2022-09-06,0.0,29.8,34.5,25.0
2022-09-07,0.0,30.8,36.2,25.5
2022-09-08,0.0,32.6,37.9,27.0
2022-09-09,0.0,34.1,39.1,28.9
2022-09-10,0.0,34.3,39.2,29.1
2022-09-11,1.8,32.6,38.6,28.5
2022-09-12,2.6,30.5,34.5,27.6
2022-09-13,0.0,32.1,36.5,27.9
2022-09-14,0.0,32.9,37.8,28.3
2022-09-15,0.0,33.4,38.4,28.6
2022-09-16,0.0,32.2,37.1,27.0
2022-09-17,0.0,30.5,35.5,25.8
2022-09-18,0.0,30.5,35.6,25.9
2022-09-19,0.0,31.2,36.9,26.3
2022-09-20,0.0,31.4,37.5,25.5
2022-09-21,0.0,31.1,37.3,25.3
2022-09-22,0.0,31.8,37.7,26.3
2022-09-23,0.0,32.2,37.5,26.8
2022-09-24,0.0,30.5,35.4,24.9
2022-09-25,0.0,29.4,34.4,24.4
2022-09-26,0.0,29.7,35.0,25.1
2022-09-27,0.0,30.5,35.7,25.4
2022-09-28,0.0,30.9,36.3,25.8
2022-09-29,0.0,31.3,36.6,25.6
2022-09-30,0.0,31.3,37.7,25.8
2022-10-01,0.0,30.9,36.3,25.8
2022-10-02,0.0,29.7,35.1,24.6
2022-10-03,0.0,29.8,35.0,25.5
2022-10-04,0.0,30.2,35.7,25.0
2022-10-05,0.0,30.8,36.9,25.1
2022-10-06,0.0,30.9,37.0,25.2
2022-10-07,0.0,31.8,37.0,25.3
2022-10-08,0.0,31.1,35.1,27.2
2022-10-09,0.0,29.3,34.2,24.6
2022-10-10,0.0,29.9,35.4,24.7
2022-10-11,0.0,29.7,36.4,23.7
2022-10-12,0.0,30.3,36.9,24.6
2022-10-13,0.0,29.6,37.1,22.7
2022-10-14,0.0,29.4,36.8,22.5
2022-10-15,0.0,29.0,36.1,22.1
2022-10-16,0.0,29.3,36.6,21.5
2022-10-17,0.0,28.9,36.7,20.7
2022-10-18,0.0,28.3,36.1,21.4
2022-10-19,0.0,28.4,35.9,21.7
2022-10-20,0.0,28.2,35.5,22.3
2022-10-21,0.0,27.1,33.4,21.2
2022-10-22,0.0,27.7,34.9,21.3
2022-10-23,0.0,27.2,35.0,20.2
2022-10-24,0.0,27.6,34.2,21.0
2022-10-25,0.0,27.8,35.2,21.7
2022-10-26,0.0,28.0,35.5,22.3
2022-10-27,0.0,28.0,34.6,22.5
2022-10-28,0.0,27.6,34.2,21.8
2022-10-29,0.0,28.3,34.2,22.4
2022-10-30,0.0,28.1,34.6,22.2
2022-10-31,0.0,27.9,35.2,21.4
2022-11-01,0.0,27.9,35.9,21.2
2022-11-02,0.0,27.4,35.4,20.8
2022-11-03,0.0,28.4,36.6,22.0
2022-11-04,0.0,28.2,36.6,21.5
2022-11-05,0.0,28.3,36.6,21.6
2022-11-06,0.0,27.0,33.8,21.3
2022-11-07,0.0,24.8,31.0,19.1
2022-11-08,0.0,24.4,29.9,19.9
2022-11-09,0.0,24.2,30.4,18.9
2022-11-10,0.0,24.3,30.7,19.1
2022-11-11,0.0,23.6,30.2,18.2
2022-11-12,0.0,23.8,31.0,17.5
2022-11-13,0.0,24.4,32.0,17.4
2022-11-14,0.4,24.4,30.8,19.6
2022-11-15,0.0,20.8,25.9,16.3
2022-11-16,0.0,21.1,27.4,14.8
2022-11-17,0.0,22.2,28.6,16.9
2022-11-18,0.0,22.2,29.9,16.0
2022-11-19,0.0,22.7,30.5,16.3
2022-11-20,0.0,21.7,28.6,16.2
2022-11-21,0.0,21.2,28.2,15.2
2022-11-22,0.0,21.7,28.3,16.5
2022-11-23,0.0,21.7,28.9,15.7
2022-11-24,0.0,22.0,29.4,14.9
2022-11-25,0.0,20.4,29.5,13.2
2022-11-26,0.0,21.1,28.9,14.8
2022-11-27,0.0,20.2,28.7,13.8
2022-11-28,0.0,19.6,28.3,13.1
2022-11-29,0.0,19.2,27.6,12.4
2022-11-30,0.0,19.3,27.9,11.9
2022-12-01,0.0,18.8,27.9,12.0
2022-12-02,0.0,19.7,28.6,12.0
2022-12-03,0.0,19.3,27.6,12.3
2022-12-04,0.0,18.3,26.3,12.2
2022-12-05,0.0,18.2,26.1,11.8
2022-12-06,0.0,17.5,25.5,11.2
2022-12-07,0.0,17.9,26.5,11.1
2022-12-08,0.0,19.6,28.6,12.2
2022-12-09,0.0,19.9,27.9,14.4
2022-12-10,0.0,18.8,27.0,11.7
2022-12-11,0.0,18.9,25.8,13.3
2022-12-12,0.0,18.9,26.3,13.0
2022-12-13,0.0,18.9,26.3,12.6
2022-12-14,0.0,17.8,25.7,11.3
2022-12-15,0.0,18.1,25.1,12.5
2022-12-16,0.0,18.3,26.2,10.7
2022-12-17,0.0,17.9,26.6,11.0
2022-12-18,0.0,17.9,26.9,11.4
2022-12-19,0.0,18.1,26.0,11.9
2022-12-20,0.0,17.5,25.8,12.2
2022-12-21,0.0,15.9,23.8,9.2
2022-12-22,0.0,14.3,21.7,8.1
2022-12-23,0.0,13.1,20.8,7.1
2022-12-24,0.0,12.7,20.7,7.4
2022-12-25,0.0,12.2,20.0,6.9
2022-12-26,0.0,12.1,18.9,6.9
2022-12-27,0.0,12.6,20.5,6.1
2022-12-28,0.0,15.6,24.3,7.2
2022-12-29,0.0,19.2,27.3,12.4
2022-12-30,0.0,14.5,19.2,10.3
2022-12-31,0.0,13.7,20.6,7.3
2023-01-01,0.0,15.5,23.6,8.6
2023-01-02,0.0,15.7,22.6,9.5
2023-01-03,0.0,14.5,21.6,8.3
2023-01-04,0.0,13.0,20.5,6.3
2023-01-05,0.0,12.9,20.5,5.8
2023-01-06,0.0,13.1,21.0,5.3
2023-01-07,0.0,13.3,21.2,6.6
2023-01-08,0.0,14.5,22.8,7.7
2023-01-09,0.0,14.5,21.7,8.6
2023-01-10,0.0,15.1,23.4,8.2
2023-01-11,0.0,17.5,25.9,9.8
2023-01-12,0.0,15.1,20.4,11.5
2023-01-13,0.0,13.0,20.0,7.1
2023-01-14,0.0,11.0,17.8,5.1
2023-01-15,0.0,11.1,19.2,3.2
2023-01-16,0.0,12.1,19.5,4.9
2023-01-17,0.0,12.2,20.5,5.0
2023-01-18,0.0,13.7,21.7,6.5
2023-01-19,0.0,13.6,20.9,8.4
2023-01-20,0.0,14.6,19.9,10.5
2023-01-21,0.0,13.9,19.8,8.7
2023-01-22,0.0,13.6,19.6,8.2
2023-01-23,0.0,13.9,19.3,9.5
2023-01-24,0.0,13.3,19.1,8.3
2023-01-25,0.0,12.0,19.5,5.1
2023-01-26,0.0,12.1,19.6,5.2
2023-01-27,0.0,12.4,19.8,4.6
2023-01-28,0.0,13.7,21.7,6.4
2023-01-29,0.0,15.4,23.5,8.9
2023-01-30,0.0,14.8,22.2,8.3
2023-01-31,0.0,14.7,21.6,9.1
2023-02-01,0.0,15.5,24.2,8.3
2023-02-02,0.0,16.5,26.3,8.2
2023-02-03,0.0,18.9,28.9,10.8
2023-02-04,0.0,20.3,29.0,12.2
2023-02-05,0.0,21.6,30.5,13.2
2023-02-06,0.0,20.5,27.2,15.3
2023-02-07,0.0,19.4,27.6,12.3
2023-02-08,0.0,21.1,30.0,12.9
2023-02-09,0.0,23.3,31.3,16.3
2023-02-10,0.0,22.5,28.5,17.4
2023-02-11,0.0,21.4,27.9,15.4
2023-02-12,0.0,19.4,25.6,14.5
2023-02-13,0.0,18.3,27.6,9.4
2023-02-14,0.0,21.0,30.9,12.8
2023-02-15,0.0,23.5,33.8,15.3
2023-02-16,0.0,24.0,34.5,15.2
2023-02-17,0.0,25.3,34.1,18.2
2023-02-18,0.0,24.9,34.5,16.0
2023-02-19,0.0,25.6,35.6,17.0
2023-02-20,0.0,25.4,33.1,18.3
2023-02-21,0.0,24.6,31.9,18.4
2023-02-22,0.0,24.7,32.6,17.0
2023-02-23,0.0,24.5,32.3,17.6
2023-02-24,0.0,25.8,33.4,18.9
2023-02-25,0.0,25.8,32.4,19.7
2023-02-26,0.0,25.7,33.1,19.2
2023-02-27,0.1,26.4,34.5,18.7
2023-02-28,0.1,27.0,34.4,20.7
2023-03-01,0.0,24.2,31.1,17.7
2023-03-02,0.0,23.9,30.9,18.1
2023-03-03,0.0,25.1,31.6,18.9
2023-03-04,0.0,25.6,31.6,20.3
2023-03-05,0.0,25.9,33.2,19.0
2023-03-06,0.0,27.0,33.8,19.7
2023-03-07,0.0,27.1,33.5,21.0
2023-03-08,0.0,25.7,32.5,19.4
2023-03-09,0.0,26.6,34.0,18.9
2023-03-10,0.0,27.6,35.4,20.5
2023-03-11,0.0,28.0,36.4,20.2
2023-03-12,0.0,28.6,35.7,22.1
2023-03-13,0.0,28.6,36.5,22.1
2023-03-14,0.0,28.7,36.3,22.1
2023-03-15,0.0,28.2,33.9,21.7
2023-03-16,0.1,28.6,34.3,23.9
2023-03-17,1.7,24.0,29.0,19.8
2023-03-18,0.0,23.4,29.6,17.9
2023-03-19,1.6,21.8,25.9,19.1
2023-03-20,0.0,22.7,29.2,16.7
2023-03-21,0.0,25.5,32.0,18.7
2023-03-22,0.0,25.7,31.6,20.5
2023-03-23,0.0,26.4,32.1,20.5
2023-03-24,0.1,24.7,29.3,20.6
2023-03-25,0.0,24.7,30.5,19.1
2023-03-26,0.0,24.5,29.9,19.0
2023-03-27,0.0,25.8,33.0,18.4
2023-03-28,0.0,27.9,35.1,20.8
2023-03-29,0.0,28.0,34.0,23.0
2023-03-30,0.1,24.8,28.7,20.8
2023-03-31,0.4,24.2,29.7,19.6
2023-04-01,0.3,27.0,33.5,19.9
2023-04-02,0.0,28.1,34.4,21.4
2023-04-03,0.0,28.0,34.3,21.7
2023-04-04,0.0,27.6,33.9,21.3
2023-04-05,0.0,28.9,35.3,22.6
2023-04-06,0.0,28.2,34.8,22.0
2023-04-07,0.0,29.5,35.9,22.5
2023-04-08,0.0,30.2,36.8,23.4
2023-04-09,0.0,30.8,38.3,22.9
2023-04-10,0.0,31.5,38.2,25.6
2023-04-11,0.2,30.1,34.0,26.5
2023-04-12,0.0,30.9,38.7,23.7
2023-04-13,0.0,32.7,39.5,24.9
2023-04-14,0.0,33.2,41.1,25.3
2023-04-15,0.0,33.8,40.2,26.8
2023-04-16,0.0,33.2,39.4,26.3
2023-04-17,0.0,33.4,39.1,27.3
2023-04-18,0.6,31.3,38.5,25.8
2023-04-19,0.0,29.4,34.6,24.3
2023-04-20,0.0,30.1,36.4,24.1
2023-04-21,0.0,30.4,37.3,23.0
2023-04-22,0.0,30.6,37.9,22.6
2023-04-23,0.0,30.4,36.7,23.6
2023-04-24,0.0,30.1,37.0,22.6
2023-04-25,0.0,31.7,38.2,23.4
2023-04-26,0.0,32.8,38.1,26.9
2023-04-27,0.1,31.4,37.6,26.5
2023-04-28,3.4,28.2,34.8,21.0
2023-04-29,4.2,24.7,29.8,20.5
2023-04-30,3.6,24.9,28.5,20.8
2023-05-01,0.1,27.0,31.5,22.4
2023-05-02,0.0,28.2,33.1,23.5
2023-05-03,0.0,29.3,35.7,22.5
2023-05-04,0.0,31.5,37.2,25.6
2023-05-05,0.0,31.7,37.4,25.4
2023-05-06,0.0,33.0,38.7,26.8
2023-05-07,0.0,34.0,40.4,28.1
2023-05-08,0.0,33.0,40.7,25.8
2023-05-09,0.0,34.2,42.5,25.2
2023-05-10,0.0,34.7,42.8,26.6
2023-05-11,0.0,35.6,44.8,25.7
2023-05-12,0.0,37.2,45.6,28.0
2023-05-13,0.0,37.5,43.9,29.7
2023-05-14,0.1,36.4,43.5,29.4
2023-05-15,1.6,33.6,40.8,26.5
2023-05-16,0.0,32.9,39.2,25.2
2023-05-17,0.5,34.0,40.6,27.5
2023-05-18,0.0,32.8,37.8,27.0
2023-05-19,0.0,35.8,42.1,28.6
2023-05-20,0.0,37.2,43.9,30.5
2023-05-21,0.0,35.9,43.3,27.2
2023-05-22,0.0,34.7,41.5,27.0
2023-05-23,0.6,34.0,39.6,28.3
2023-05-24,1.4,34.3,39.9,29.1
2023-05-25,0.0,33.5,42.9,26.5
2023-05-26,0.0,34.4,42.9,26.9
2023-05-27,0.0,33.7,39.6,27.4
2023-05-28,5.3,31.1,37.6,24.0
2023-05-29,3.3,27.7,33.5,23.2
2023-05-30,0.5,26.1,29.9,22.3
2023-05-31,0.1,29.3,35.0,22.9
2023-06-01,0.6,30.5,36.6,25.4
2023-06-02,0.0,31.1,37.5,25.0
2023-06-03,2.9,32.8,38.3,27.0
2023-06-04,0.0,30.7,36.5,24.9
2023-06-05,1.2,33.8,39.8,27.2
2023-06-06,0.6,32.8,39.2,27.9
2023-06-07,0.2,33.9,40.2,27.4
2023-06-08,0.0,34.8,39.6,30.1
2023-06-09,0.0,34.2,40.0,27.9
2023-06-10,0.0,33.9,39.9,27.4
2023-06-11,0.0,34.7,40.5,28.8
2023-06-12,0.0,35.6,40.8,30.6
2023-06-13,0.0,34.8,39.9,30.0
2023-06-14,0.0,33.9,38.5,29.6
2023-06-15,0.0,32.2,37.1,28.5
2023-06-16,26.0,29.0,32.1,25.9
2023-06-17,32.9,27.5,29.3,25.8
2023-06-18,0.0,31.5,37.7,26.8
2023-06-19,0.0,31.3,36.3,26.7
2023-06-20,0.0,30.7,35.1,26.4
2023-06-21,0.0,30.8,35.3,26.6
2023-06-22,0.0,31.5,36.2,27.1
2023-06-23,0.0,32.2,38.0,27.3
2023-06-24,0.0,32.8,38.4,27.8
2023-06-25,0.0,32.8,38.7,27.9
2023-06-26,0.0,33.2,37.9,28.3
2023-06-27,1.0,32.7,38.4,28.4
2023-06-28,0.7,32.1,37.4,27.6
2023-06-29,0.6,33.1,38.4,29.1
2023-06-30,0.0,32.9,38.3,27.3
2023-07-01,0.1,33.8,39.6,28.2
2023-07-02,0.0,34.2,38.9,28.9
2023-07-03,0.0,35.0,40.1,29.5
2023-07-04,0.0,35.4,40.2,30.6
2023-07-05,0.0,34.1,38.5,29.1
2023-07-06,0.1,33.5,38.2,29.5
2023-07-07,1.2,30.9,34.8,26.9
2023-07-08,27.3,29.1,31.9,26.8
2023-07-09,0.4,30.9,35.0,27.5
2023-07-10,0.0,32.4,38.0,27.7
2023-07-11,0.0,33.4,38.8,29.2
2023-07-12,0.0,33.2,38.9,28.6
2023-07-13,0.0,32.7,38.7,28.1
2023-07-14,0.0,32.7,38.4,27.8
2023-07-15,0.0,33.3,38.3,28.1
2023-07-16,0.0,32.9,37.8,28.1
2023-07-17,0.0,34.0,38.6,29.2
2023-07-18,0.0,34.8,39.6,30.0
2023-07-19,0.4,34.3,40.2,30.0
2023-07-20,5.0,31.3,36.1,27.3
2023-07-21,5.3,32.3,37.4,28.0
2023-07-22,5.7,30.8,35.5,26.7
2023-07-23,0.4,31.2,35.6,27.8
2023-07-24,7.5,30.5,33.9,28.2
2023-07-25,5.6,29.5,31.6,27.6
2023-07-26,2.6,29.9,33.3,27.1
2023-07-27,0.7,30.2,33.4,27.6
2023-07-28,12.2,29.4,32.9,26.9
2023-07-29,0.2,29.6,33.6,26.3
2023-07-30,0.2,29.6,33.4,26.0
2023-07-31,0.0,30.9,35.4,26.8
2023-08-01,0.0,31.4,36.9,26.7
2023-08-02,0.0,31.6,36.3,27.4
2023-08-03,0.0,31.5,36.4,26.8
2023-08-04,0.0,31.7,36.6,26.9
2023-08-05,0.0,32.2,37.1,27.3
2023-08-06,0.0,31.6,36.4,26.8
2023-08-07,0.0,31.3,36.9,26.8
2023-08-08,0.0,31.0,36.2,26.2
2023-08-09,0.0,31.4,36.1,26.5
2023-08-10,0.0,31.4,36.4,26.5
2023-08-11,0.0,31.4,36.5,26.1
2023-08-12,0.0,31.2,36.2,26.2
2023-08-13,0.0,30.8,35.6,25.9
2023-08-14,0.0,31.1,35.8,26.4
2023-08-15,0.0,30.6,34.7,26.7
2023-08-16,0.0,31.3,35.7,26.7
2023-08-17,0.0,31.5,36.5,26.4
2023-08-18,0.0,31.4,37.3,25.7
2023-08-19,0.0,32.6,38.4,26.2
2023-08-20,2.7,32.7,38.9,29.6
2023-08-21,0.0,32.9,38.4,27.4
2023-08-22,0.0,32.6,37.8,27.5
2023-08-23,0.0,29.8,33.4,26.3
2023-08-24,0.0,30.1,34.6,25.9
2023-08-25,0.0,30.1,34.3,25.9
2023-08-26,0.0,30.1,34.3,25.9
2023-08-27,0.0,30.6,35.8,25.5
2023-08-28,0.0,30.5,36.1,25.4
2023-08-29,0.0,30.3,34.9,25.5
2023-08-30,0.0,31.2,36.0,26.1
2023-08-31,0.0,31.7,36.5,26.2
2023-09-01,0.0,31.7,36.4,26.6
2023-09-02,0.0,31.5,37.2,25.9
2023-09-03,0.0,31.0,36.7,25.3
2023-09-04,0.0,30.7,35.7,24.9
2023-09-05,0.0,31.8,37.3,25.9
2023-09-06,0.0,33.5,39.5,27.2
2023-09-07,0.0,35.6,41.1,30.0
2023-09-08,0.0,36.2,42.2,29.6
2023-09-09,0.0,36.3,42.6,29.4
2023-09-10,0.0,36.3,42.6,30.3
2023-09-11,0.0,33.3,39.2,27.2
2023-09-12,0.0,32.0,38.1,25.7
2023-09-13,0.0,31.7,37.2,25.8
2023-09-14,0.0,32.0,36.6,27.3
2023-09-15,0.0,33.0,38.4,28.6
2023-09-16,5.7,32.1,38.8,28.1
2023-09-17,2.9,30.3,35.0,27.5
2023-09-18,1.1,28.8,31.6,26.6
2023-09-19,5.8,28.2,31.5,25.8
2023-09-20,1.8,29.4,33.7,26.1
2023-09-21,0.0,30.4,35.1,26.3
2023-09-22,0.0,30.9,35.9,26.5
2023-09-23,0.0,31.7,36.9,27.0
2023-09-24,0.0,32.4,37.6,27.5
2023-09-25,0.0,32.4,37.6,27.5
2023-09-26,0.0,32.9,38.1,27.9
2023-09-27,0.0,33.2,38.0,28.7
2023-09-28,0.0,33.8,39.9,28.0
2023-09-29,0.0,33.6,39.8,28.3
2023-09-30,0.0,31.7,38.2,25.5
2023-10-01,0.0,31.8,37.6,27.0
2023-10-02,0.0,31.6,39.0,24.9
2023-10-03,0.0,31.4,38.6,24.5
2023-10-04,0.0,32.2,39.0,25.6
2023-10-05,0.0,31.5,37.7,25.3
2023-10-06,0.0,30.4,36.5,24.4
2023-10-07,0.0,30.2,36.4,24.1
2023-10-08,0.0,30.8,36.7,25.2
2023-10-09,0.0,31.3,37.9,25.7
2023-10-10,0.0,30.7,36.3,25.3
2023-10-11,0.0,31.4,37.0,25.9
2023-10-12,0.0,32.2,37.4,27.2
2023-10-13,0.0,31.1,36.7,25.7
2023-10-14,0.0,30.8,37.2,25.2
2023-10-15,0.0,29.0,34.3,23.9
2023-10-16,3.9,27.6,32.2,23.5
2023-10-17,5.0,24.8,29.2,21.3
2023-10-18,0.0,24.4,28.8,20.9
2023-10-19,0.0,25.6,31.5,20.8
2023-10-20,0.0,27.2,33.0,21.7
2023-10-21,0.2,28.2,35.0,23.4
2023-10-22,0.0,28.2,33.8,23.3
2023-10-23,0.2,27.4,34.3,21.6
2023-10-24,0.0,28.2,35.2,22.4
2023-10-25,0.0,27.6,35.1,21.3
2023-10-26,0.0,28.4,36.0,21.1
2023-10-27,0.0,29.3,36.2,22.1
2023-10-28,0.0,29.3,33.7,25.8
2023-10-29,0.0,28.4,35.1,22.6
2023-10-30,0.0,28.3,35.3,21.4
2023-10-31,0.0,28.8,35.2,22.5
2023-11-01,0.0,28.9,35.7,22.8
2023-11-02,0.0,28.5,35.3,22.7
2023-11-03,0.0,28.1,35.2,22.0
2023-11-04,0.0,28.0,34.5,22.9
2023-11-05,0.0,27.0,34.2,20.8
2023-11-06,0.0,27.4,34.6,20.4
2023-11-07,0.0,26.2,32.7,20.9
2023-11-08,0.0,26.0,31.9,21.1
2023-11-09,0.5,25.7,31.7,21.7
2023-11-10,0.0,24.6,30.4,20.4
2023-11-11,0.0,21.6,28.3,16.3
2023-11-12,0.0,21.4,28.9,15.0
2023-11-13,0.0,21.8,28.6,16.1
2023-11-14,0.0,22.3,28.6,16.5
2023-11-15,0.0,21.5,28.3,15.9
2023-11-16,0.0,20.6,28.1,14.4
2023-11-17,0.0,20.6,27.4,14.8
2023-11-18,0.0,20.3,27.2,15.1
2023-11-19,0.0,20.6,28.0,14.7
2023-11-20,0.0,21.3,28.2,15.7
2023-11-21,0.0,21.1,28.3,15.8
2023-11-22,0.0,21.5,29.5,14.7
2023-11-23,0.0,22.2,30.3,14.9
2023-11-24,0.0,21.5,28.4,15.5
2023-11-25,0.0,21.8,27.9,16.9
2023-11-26,5.5,19.1,22.6,16.9
2023-11-27,1.7,18.8,22.5,16.0
2023-11-28,0.0,17.6,22.4,13.6
2023-11-29,0.0,18.1,23.6,13.8
2023-11-30,0.0,19.4,25.2,14.3
2023-12-01,0.0,19.1,24.9,14.4
2023-12-02,0.0,18.6,24.3,13.9
2023-12-03,0.0,18.6,25.5,13.1
2023-12-04,0.0,17.9,25.2,11.6
2023-12-05,0.0,18.2,24.9,12.8
2023-12-06,0.0,17.9,24.9,11.8
2023-12-07,0.0,17.6,25.0,11.7
2023-12-08,0.0,18.2,25.7,12.1
2023-12-09,0.0,18.4,26.1,12.8
2023-12-10,0.0,17.8,25.6,12.3
2023-12-11,0.0,18.7,27.6,11.2
2023-12-12,0.0,18.4,25.6,13.0
2023-12-13,0.0,17.4,25.1,11.1
2023-12-14,0.0,17.2,25.5,11.0
2023-12-15,0.0,17.5,25.8,11.1
2023-12-16,0.0,17.6,24.8,12.4
2023-12-17,0.0,17.2,24.5,11.6
2023-12-18,0.0,16.4,23.5,10.8
2023-12-19,0.0,15.6,23.0,9.0
2023-12-20,0.0,14.9,23.1,7.7
2023-12-21,0.0,16.0,25.9,8.5
2023-12-22,0.0,17.6,25.7,10.4
2023-12-23,0.0,17.0,25.0,10.5
2023-12-24,0.0,16.8,24.5,10.4
2023-12-25,0.0,17.0,24.1,10.3
2023-12-26,0.0,17.2,25.4,10.3
2023-12-27,0.0,17.3,24.9,10.9
2023-12-28,0.0,17.1,25.5,9.9
2023-12-29,0.0,16.9,25.4,9.9
2023-12-30,0.0,14.2,19.2,9.6
2023-12-31,0.0,12.9,18.5,7.9
2024-01-01,0.0,12.1,18.2,7.5
2024-01-02,0.0,11.9,18.3,7.1
2024-01-03,0.0,11.2,18.3,6.3
2024-01-04,0.0,10.6,17.3,6.7
2024-01-05,0.0,11.5,18.1,6.0
2024-01-06,0.0,12.2,18.1,7.7
2024-01-07,0.0,11.7,16.8,6.8
2024-01-08,0.0,11.1,16.8,7.1
2024-01-09,0.0,11.0,16.3,6.4
2024-01-10,0.0,11.6,19.3,5.5
2024-01-11,0.0,13.3,22.6,5.9
2024-01-12,0.0,13.7,22.3,6.4
2024-01-13,0.0,14.8,23.2,8.4
2024-01-14,0.0,13.3,21.6,7.7
2024-01-15,0.0,14.3,22.7,8.1
2024-01-16,0.0,15.0,23.6,8.8
2024-01-17,0.0,12.2,17.5,7.5
2024-01-18,0.0,12.5,19.3,6.9
2024-01-19,0.0,12.8,20.8,6.4
2024-01-20,0.0,13.7,22.3,6.5
2024-01-21,0.0,13.1,21.6,7.1
2024-01-22,0.0,15.1,24.5,7.9
2024-01-23,0.0,12.2,19.3,8.1
2024-01-24,0.0,11.5,19.8,6.2
2024-01-25,0.0,13.5,21.6,7.0
2024-01-26,0.0,12.8,18.6,7.5
2024-01-27,0.0,14.0,20.6,8.2
2024-01-28,0.0,16.4,23.2,10.4
2024-01-29,0.0,17.9,24.2,11.6
2024-01-30,0.0,18.9,25.1,12.8
2024-01-31,0.0,20.3,26.4,15.0
2024-02-01,0.0,19.4,26.9,12.9
2024-02-02,0.0,19.8,27.3,13.7
2024-02-03,1.0,18.1,22.0,14.3
2024-02-04,0.5,16.4,19.6,13.8
2024-02-05,0.0,16.6,22.6,10.9
2024-02-06,0.0,18.4,25.0,12.5
2024-02-07,0.1,18.3,23.2,14.3
2024-02-08,0.0,17.4,24.4,10.6
2024-02-09,0.0,18.5,26.8,10.6
2024-02-10,0.0,18.9,27.0,11.3
2024-02-11,0.0,18.8,26.1,11.0
2024-02-12,0.0,17.5,23.9,11.8
2024-02-13,0.0,17.5,23.9,10.6
2024-02-14,0.0,17.8,25.7,10.2
2024-02-15,0.0,18.4,27.9,10.5
2024-02-16,0.0,20.3,29.6,12.0
2024-02-17,0.0,21.9,31.6,13.4
2024-02-18,0.0,23.3,31.1,15.5
2024-02-19,0.0,24.1,30.8,18.1
2024-02-20,0.0,22.9,28.7,17.6
2024-02-21,0.0,21.5,27.9,16.0
2024-02-22,0.0,20.6,27.2,14.4
2024-02-23,0.0,19.8,27.0,12.4
2024-02-24,0.0,19.4,27.1,11.8
2024-02-25,0.0,19.2,27.1,11.2
2024-02-26,0.0,20.4,26.8,15.4
2024-02-27,0.0,19.5,25.2,14.5
2024-02-28,0.0,20.4,27.7,14.1
2024-02-29,0.0,23.0,31.1,15.2
2024-03-01,0.0,22.3,29.8,16.5
2024-03-02,0.6,20.2,24.2,14.5
2024-03-03,0.0,15.8,22.3,10.5
2024-03-04,0.0,16.3,23.5,9.4
2024-03-05,0.0,17.4,23.5,10.4
2024-03-06,0.0,19.5,27.4,12.7
2024-03-07,0.0,20.9,27.6,14.4
2024-03-08,0.0,20.6,27.7,13.7
2024-03-09,0.0,21.8,29.1,14.6
2024-03-10,0.0,23.2,30.6,15.3
2024-03-11,0.0,24.5,32.1,16.6
2024-03-12,0.0,24.8,31.2,18.7
2024-03-13,0.0,24.5,30.5,19.3
2024-03-14,0.0,23.6,31.1,17.0
2024-03-15,0.0,24.5,31.4,17.9
2024-03-16,0.0,25.7,32.8,18.4
2024-03-17,0.0,25.9,33.2,18.7
2024-03-18,0.0,26.7,35.4,17.3
2024-03-19,0.0,28.0,36.2,19.3
2024-03-20,0.0,28.1,35.5,20.6
2024-03-21,0.0,30.3,38.0,23.0
2024-03-22,0.0,29.1,37.5,20.1
2024-03-23,0.0,30.4,37.6,23.6
2024-03-24,0.0,30.8,36.6,25.0
2024-03-25,0.0,31.2,37.5,24.0
2024-03-26,0.0,33.0,39.8,25.9
2024-03-27,0.0,33.2,39.7,26.8
2024-03-28,0.0,29.5,35.0,24.0
2024-03-29,0.2,29.7,36.5,23.2
2024-03-30,0.0,29.1,35.1,22.6
2024-03-31,0.0,28.7,34.8,21.9
2024-04-01,0.0,28.8,34.8,22.3
2024-04-02,0.0,30.3,37.1,23.6
2024-04-03,0.0,30.3,37.0,24.7
2024-04-04,0.0,31.0,36.9,23.9
2024-04-05,0.0,30.3,35.0,25.5
2024-04-06,0.0,30.3,36.8,23.3
2024-04-07,0.0,31.6,38.9,23.2
2024-04-08,0.0,32.5,40.4,24.9
2024-04-09,0.0,33.7,40.6,27.4
2024-04-10,0.0,33.9,41.2,26.3
2024-04-11,0.0,33.6,39.6,27.1
2024-04-12,0.0,33.2,40.6,27.2
2024-04-13,0.0,30.9,36.1,26.3
2024-04-14,0.3,25.5,29.6,20.6
2024-04-15,0.0,28.6,34.0,23.2
2024-04-16,0.0,31.0,37.3,24.7
2024-04-17,0.2,30.2,34.8,25.8
2024-04-18,0.0,30.0,34.2,24.7
2024-04-19,0.0,29.8,34.9,23.7
2024-04-20,0.0,29.6,35.3,23.4
2024-04-21,0.0,31.1,36.2,25.3
2024-04-22,0.0,31.9,38.0,25.2
2024-04-23,0.0,32.4,39.5,24.5
2024-04-24,0.0,33.6,40.3,26.1
2024-04-25,0.0,34.3,40.7,27.1
2024-04-26,0.0,32.5,38.7,26.5
2024-04-27,0.0,31.0,36.7,25.0
2024-04-28,0.0,32.1,37.8,25.9
2024-04-29,0.0,31.2,36.8,25.9
2024-04-30,0.0,30.0,36.8,22.4
2024-05-01,0.0,28.9,35.1,20.9
2024-05-02,0.0,30.4,38.7,21.8
2024-05-03,0.0,32.5,39.7,24.0
2024-05-04,0.4,33.6,38.6,28.3
2024-05-05,0.0,34.2,40.7,27.2
2024-05-06,0.0,35.6,42.3,28.2
2024-05-07,0.0,37.3,44.1,30.7
2024-05-08,0.0,38.0,44.8,30.7
2024-05-09,0.0,38.0,44.4,30.7
2024-05-10,0.8,36.4,42.4,30.3
2024-05-11,0.0,34.5,40.4,28.5
2024-05-12,0.0,35.1,41.0,28.5
2024-05-13,0.0,35.9,42.4,29.5
2024-05-14,0.0,35.0,41.2,29.3
2024-05-15,0.0,36.0,42.7,28.4
2024-05-16,0.0,38.1,44.6,31.1
2024-05-17,0.0,38.7,44.9,31.3
2024-05-18,0.0,39.1,46.1,31.5
2024-05-19,0.0,38.6,44.6,31.7
2024-05-20,0.0,37.2,43.4,30.5
2024-05-21,0.0,38.3,45.5,30.8
2024-05-22,0.0,40.0,46.5,33.2
2024-05-23,0.0,40.3,47.4,32.1
2024-05-24,0.0,39.6,47.9,31.1
2024-05-25,0.0,40.1,47.6,32.1
2024-05-26,0.0,41.3,48.6,34.1
2024-05-27,0.0,40.8,48.6,32.9
2024-05-28,0.0,40.1,48.2,32.1
2024-05-29,0.0,37.7,46.3,29.2
2024-05-30,0.0,37.9,45.1,30.6
2024-05-31,0.0,37.0,43.5,29.3
2024-06-01,0.0,35.6,41.8,28.8
2024-06-02,0.0,35.8,41.9,29.9
2024-06-03,0.0,36.6,42.4,29.8
2024-06-04,0.0,35.5,41.8,28.7
2024-06-05,0.0,34.2,39.7,27.8
2024-06-06,0.0,33.9,39.2,28.6
2024-06-07,0.2,35.2,41.1,28.8
2024-06-08,2.2,32.9,39.5,26.3
2024-06-09,0.3,34.5,40.1,28.4
2024-06-10,0.0,36.5,42.1,30.6
2024-06-11,0.0,36.9,42.9,30.2
2024-06-12,0.0,35.7,42.6,28.3
2024-06-13,0.0,35.0,41.0,28.5
2024-06-14,0.0,34.7,40.1,28.9
2024-06-15,0.0,35.1,40.5,29.0
2024-06-16,0.0,35.9,41.3,29.8
2024-06-17,0.0,36.2,41.5,30.6
2024-06-18,0.0,35.6,40.8,30.1
2024-06-19,0.0,35.2,40.9,29.0
2024-06-20,0.0,35.2,41.1,28.7
2024-06-21,0.0,33.6,39.2,27.8
2024-06-22,0.1,34.2,38.9,29.4
2024-06-23,0.0,36.8,42.2,31.2
2024-06-24,0.0,38.2,43.7,32.5
2024-06-25,0.0,37.8,43.5,33.1
2024-06-26,0.3,35.9,41.3,31.2
2024-06-27,0.0,34.7,40.3,30.4
2024-06-28,1.3,32.2,35.7,28.9
2024-06-29,3.9,33.5,38.1,29.4
2024-06-30,0.0,34.7,40.8,29.4
2024-07-01,0.0,34.7,41.0,29.3
2024-07-02,0.0,35.0,41.4,29.5
2024-07-03,0.0,34.8,40.7,29.4
2024-07-04,0.0,34.8,39.0,30.7
2024-07-05,0.0,34.5,39.1,30.4
2024-07-06,0.0,34.0,39.4,28.8
2024-07-07,0.0,32.9,35.6,30.5
2024-07-08,3.0,32.9,36.1,30.8
2024-07-09,0.0,34.7,39.1,29.7
2024-07-10,0.0,35.8,41.4,29.6
2024-07-11,0.0,35.6,41.4,30.4
2024-07-12,0.0,34.2,39.6,28.6
2024-07-13,0.2,32.8,37.4,28.0
2024-07-14,0.0,33.6,38.6,28.1
2024-07-15,0.0,34.9,38.9,30.3
2024-07-16,0.0,36.7,41.8,31.8
2024-07-17,0.4,35.4,40.2,31.3
2024-07-18,0.0,34.4,40.4,29.8
2024-07-19,0.0,33.7,39.6,28.4
2024-07-20,0.5,34.6,39.3,31.1
2024-07-21,1.7,35.0,40.6,30.4
2024-07-22,2.0,33.5,39.0,29.8
2024-07-23,24.8,31.7,36.2,27.4
2024-07-24,0.0,32.2,36.8,28.6
2024-07-25,0.0,31.7,36.3,27.5
2024-07-26,0.0,33.1,38.4,28.5
2024-07-27,0.0,33.6,38.7,29.1
2024-07-28,0.0,34.5,39.1,29.5
2024-07-29,3.9,34.4,38.7,30.7
2024-07-30,0.4,33.4,39.1,28.9
2024-07-31,1.6,32.2,36.9,28.1
2024-08-01,0.1,31.4,35.4,28.2
2024-08-02,9.0,29.7,32.0,27.5
2024-08-03,61.0,26.9,27.7,26.2
2024-08-04,1.0,28.6,31.8,26.0
2024-08-05,20.1,28.5,30.5,26.8
2024-08-06,17.4,27.5,30.3,26.1
2024-08-07,0.0,28.4,31.1,26.0
2024-08-08,0.0,29.4,33.5,25.6
2024-08-09,0.0,30.8,35.0,26.6
2024-08-10,1.4,30.2,34.1,27.0
2024-08-11,0.0,30.3,34.8,26.7
2024-08-12,0.1,30.1,33.9,26.5
2024-08-13,0.1,30.6,35.0,27.1
2024-08-14,15.9,30.0,33.4,27.8
2024-08-15,1.1,30.0,33.0,27.9
2024-08-16,5.4,27.4,28.8,26.1
2024-08-17,39.2,27.0,28.5,25.6
2024-08-18,1.4,28.5,31.8,26.0
2024-08-19,0.0,29.3,33.0,26.2
2024-08-20,0.0,30.2,34.0,26.7
2024-08-21,0.0,30.5,34.5,26.9
2024-08-22,0.0,30.7,34.8,27.2
2024-08-23,0.0,30.5,34.3,27.9
2024-08-24,0.0,30.1,34.4,26.6
2024-08-25,0.2,30.9,35.6,26.6
2024-08-26,2.1,30.7,34.2,28.5
2024-08-27,5.4,28.4,32.8,25.9
2024-08-28,9.5,27.9,31.1,25.5
2024-08-29,2.1,28.5,32.0,25.4
2024-08-30,0.0,28.5,31.8,25.7
2024-08-31,0.0,29.0,32.2,26.0
2024-09-01,0.0,30.1,34.2,26.3
2024-09-02,0.1,30.5,34.7,27.2
2024-09-03,5.6,29.0,31.9,26.5
2024-09-04,37.7,27.5,29.6,26.2
2024-09-05,0.3,29.7,33.9,25.9
2024-09-06,0.1,29.6,33.8,26.4
2024-09-07,0.0,30.0,34.1,26.2
2024-09-08,0.0,30.9,35.5,27.0
2024-09-09,0.0,31.1,35.9,27.3
2024-09-10,0.0,30.4,35.2,26.4
2024-09-11,0.0,30.4,35.7,26.7
2024-09-12,0.0,31.0,35.8,27.6
2024-09-13,0.0,29.1,33.0,25.9
2024-09-14,0.0,28.1,32.7,23.7
2024-09-15,0.0,28.2,32.6,24.3
2024-09-16,0.0,28.6,33.0,24.4
2024-09-17,0.6,29.0,34.2,24.4
2024-09-18,0.0,30.4,35.5,25.9
2024-09-19,0.0,31.2,35.9,27.5
2024-09-20,0.0,31.6,36.9,25.9
2024-09-21,0.0,32.9,38.2,28.0
2024-09-22,0.0,33.2,38.2,27.9
2024-09-23,0.0,33.6,38.7,28.5
2024-09-24,0.0,34.0,39.4,28.7
2024-09-25,0.0,34.4,39.3,29.0
2024-09-26,0.0,35.1,40.1,30.2
2024-09-27,0.0,34.8,40.1,29.9
2024-09-28,0.7,32.5,38.2,28.5
2024-09-29,1.7,31.5,36.7,27.2
2024-09-30,0.0,32.4,37.3,28.1
2024-10-01,0.0,33.1,38.7,27.9
2024-10-02,0.0,32.8,39.4,26.9
2024-10-03,0.1,32.3,38.8,26.3
2024-10-04,0.0,30.8,35.8,25.7
2024-10-05,0.0,30.1,34.8,25.4
2024-10-06,0.0,30.2,35.2,25.6
2024-10-07,0.0,30.7,36.2,25.3
2024-10-08,0.0,30.3,36.5,25.2
2024-10-09,0.1,30.5,36.5,25.3
2024-10-10,0.0,30.4,36.9,24.4
2024-10-11,0.0,30.4,37.0,24.1
2024-10-12,0.0,30.1,37.5,22.7
2024-10-13,0.0,30.1,35.4,25.3
2024-10-14,0.0,30.1,35.9,24.6
2024-10-15,0.0,31.2,36.9,26.1
2024-10-16,0.0,30.9,37.0,24.2
2024-10-17,0.0,31.8,37.2,26.6
2024-10-18,0.0,31.4,37.4,25.8
2024-10-19,0.0,31.1,38.1,24.5
2024-10-20,0.0,31.3,37.6,25.0
2024-10-21,0.2,30.5,35.4,27.3
2024-10-22,0.0,29.3,35.1,23.7
2024-10-23,0.0,29.6,36.1,23.7
2024-10-24,0.0,29.8,36.9,23.8
2024-10-25,0.0,30.4,37.2,25.1
2024-10-26,0.0,31.2,39.3,24.3
2024-10-27,0.0,31.3,39.7,24.5
2024-10-28,0.0,31.2,39.5,24.0
2024-10-29,0.0,30.8,38.4,24.4
2024-10-30,0.0,29.7,36.9,23.7
2024-10-31,0.0,29.0,35.9,22.5
2024-11-01,0.0,29.4,36.5,23.3
2024-11-02,0.0,29.6,37.1,23.9
2024-11-03,0.0,29.1,36.1,23.0
2024-11-04,0.0,29.0,36.1,22.6
2024-11-05,0.0,28.7,36.1,22.4
2024-11-06,0.0,28.6,35.8,22.7
2024-11-07,0.0,28.5,36.2,22.3
2024-11-08,0.0,28.3,35.8,22.4
2024-11-09,0.0,26.9,34.5,20.6
2024-11-10,0.0,26.6,34.8,20.5
2024-11-11,0.0,26.4,33.9,20.6
2024-11-12,0.0,26.0,32.4,20.9
2024-11-13,0.0,25.2,31.9,20.0
2024-11-14,0.0,25.7,32.0,20.2
2024-11-15,0.0,25.1,31.7,19.8
2024-11-16,0.0,24.2,30.5,18.7
2024-11-17,0.0,22.5,29.1,17.5
2024-11-18,0.0,21.9,29.4,16.2
2024-11-19,0.0,22.1,29.6,16.2
2024-11-20,0.0,22.6,30.3,16.0
2024-11-21,0.0,22.2,30.4,15.7
2024-11-22,0.0,21.8,30.5,15.1
2024-11-23,0.0,22.1,30.5,15.8
2024-11-24,0.0,21.8,29.4,15.3
2024-11-25,0.0,21.7,29.2,15.6
2024-11-26,0.0,22.5,30.2,16.3
2024-11-27,0.0,23.1,30.5,18.4
2024-11-28,0.0,22.5,30.7,16.7
2024-11-29,0.0,22.0,30.1,15.6
2024-11-30,0.0,21.0,27.7,15.0
2024-12-01,0.0,21.6,28.7,15.9
2024-12-02,0.0,21.6,28.5,15.6
2024-12-03,0.0,21.3,27.7,15.8
2024-12-04,0.0,20.1,26.4,15.6
2024-12-05,0.0,19.8,27.5,14.6
2024-12-06,0.0,19.4,27.1,14.4
2024-12-07,0.0,17.7,27.1,11.9
2024-12-08,0.0,17.2,25.4,11.1
2024-12-09,0.0,15.8,22.6,10.7
2024-12-10,0.0,14.8,22.6,8.6
2024-12-11,0.0,14.4,22.8,7.9
2024-12-12,0.0,15.3,22.4,9.9
2024-12-13,0.0,14.5,22.1,8.0
2024-12-14,0.0,13.6,22.7,6.3
2024-12-15,0.0,14.1,24.0,5.5
2024-12-16,0.0,14.3,23.3,7.1
2024-12-17,0.0,13.8,21.6,7.2
2024-12-18,0.0,13.7,21.6,7.1
2024-12-19,0.0,13.5,21.3,6.5
2024-12-20,0.0,13.3,20.3,7.5
2024-12-21,0.0,13.6,20.8,7.5
2024-12-22,0.0,14.6,20.7,8.9
2024-12-23,0.0,14.7,20.0,9.5
2024-12-24,0.0,13.5,18.4,8.7
2024-12-25,0.0,13.0,18.5,8.0
2024-12-26,0.0,14.2,19.9,8.7
2024-12-27,0.0,15.2,20.5,11.1
2024-12-28,0.0,13.8,22.2,6.2
2024-12-29,0.0,13.5,20.4,7.5
2024-12-30,0.0,12.8,19.9,7.4
2024-12-31,0.0,13.2,20.9,6.8
2025-01-01,0.0,13.3,20.7,7.4
2025-01-02,0.0,14.3,22.2,7.9
2025-01-03,0.0,15.0,23.7,8.5
2025-01-04,0.0,16.2,23.7,9.7
2025-01-05,0.0,14.8,21.4,9.5
2025-01-06,0.0,13.9,21.4,7.5
2025-01-07,0.0,13.1,20.9,6.0
2025-01-08,0.0,15.6,24.1,6.5
2025-01-09,0.0,17.2,25.4,10.4
2025-01-10,0.1,15.8,24.0,9.1
2025-01-11,1.3,15.6,21.4,11.3
2025-01-12,0.0,12.2,17.2,7.7
2025-01-13,0.0,11.3,16.6,7.6
2025-01-14,0.0,12.4,19.2,6.4
2025-01-15,0.0,13.7,20.3,8.1
2025-01-16,0.0,14.7,21.9,8.4
2025-01-17,0.0,13.8,20.3,7.8
2025-01-18,0.0,14.2,21.2,8.0
2025-01-19,0.0,14.3,21.5,7.6
2025-01-20,0.0,15.3,22.4,9.5
2025-01-21,0.0,15.7,22.8,9.8
2025-01-22,0.0,16.2,23.9,9.5
2025-01-23,0.0,16.2,23.0,9.5
2025-01-24,0.0,16.1,23.4,8.8
2025-01-25,0.0,16.0,23.7,8.4
2025-01-26,0.0,17.3,24.7,11.0
2025-01-27,0.0,17.7,25.7,10.4
2025-01-28,0.0,18.3,27.0,11.0
2025-01-29,0.0,18.2,28.0,10.2
2025-01-30,0.0,16.9,24.0,9.8
2025-01-31,0.0,17.2,24.2,10.7
2025-02-01,0.0,17.5,25.2,10.9
2025-02-02,0.0,17.1,24.4,11.3
2025-02-03,0.0,16.5,23.9,9.2
2025-02-04,0.0,17.1,23.8,11.2
2025-02-05,0.0,16.8,24.5,10.1
2025-02-06,0.0,16.3,24.7,8.8
2025-02-07,0.0,17.0,25.1,9.6
2025-02-08,0.0,19.0,27.0,11.3
2025-02-09,0.0,20.0,28.5,12.3
2025-02-10,0.0,22.0,30.3,14.1
2025-02-11,0.0,20.9,29.0,13.3
2025-02-12,0.0,20.5,28.4,13.5
2025-02-13,0.0,21.3,29.3,13.7
2025-02-14,0.0,22.2,30.7,14.6
2025-02-15,0.0,23.5,30.6,17.9
2025-02-16,0.0,23.6,31.7,15.5
2025-02-17,0.0,24.3,31.9,17.2
2025-02-18,0.0,24.8,31.5,19.0
2025-02-19,0.1,23.9,30.1,18.0
2025-02-20,0.0,22.0,29.0,15.4
2025-02-21,0.0,21.1,27.1,15.1
2025-02-22,0.0,21.5,28.4,15.0
2025-02-23,0.0,23.3,31.2,15.6
2025-02-24,0.0,24.9,32.6,17.0
2025-02-25,0.0,24.4,31.0,17.5
2025-02-26,0.0,25.9,32.8,18.3
2025-02-27,0.0,23.8,27.8,18.6
2025-02-28,0.0,25.0,31.1,20.8
2025-03-01,0.0,24.2,29.8,19.3
2025-03-02,0.0,23.6,30.1,17.8
2025-03-03,0.0,24.5,30.2,19.8
2025-03-04,0.0,20.9,26.6,15.2
2025-03-05,0.0,20.3,29.7,11.4
2025-03-06,0.0,24.1,34.0,14.8
2025-03-07,0.0,26.6,35.2,17.7
2025-03-08,0.0,27.3,35.5,19.1
2025-03-09,0.0,27.5,36.0,18.7
2025-03-10,0.0,29.8,38.1,23.3
2025-03-11,0.0,27.1,33.8,20.9
2025-03-12,0.0,27.6,35.1,20.1
2025-03-13,0.0,29.4,36.0,23.8
2025-03-14,0.1,28.5,34.9,22.9
2025-03-15,0.0,25.8,31.5,20.4
2025-03-16,0.0,25.2,30.6,19.8
2025-03-17,0.0,25.3,33.5,16.7
2025-03-18,0.0,27.0,35.1,18.4
2025-03-19,0.0,28.0,35.7,20.6
2025-03-20,0.0,27.8,34.7,19.4
2025-03-21,0.0,28.5,35.3,22.2
2025-03-22,0.0,29.8,37.9,21.3
2025-03-23,0.0,30.4,39.2,21.1
2025-03-24,0.0,31.3,39.4,23.5
2025-03-25,0.0,30.4,37.6,23.1
2025-03-26,0.0,29.7,36.7,23.6
2025-03-27,0.0,27.0,32.9,20.9
2025-03-28,0.0,24.6,31.5,17.5
2025-03-29,0.0,24.9,32.6,18.4
2025-03-30,0.0,26.8,34.8,19.1
2025-03-31,0.0,28.4,37.4,21.4
2025-04-01,0.0,29.3,37.7,19.5
2025-04-02,0.0,30.3,39.3,21.5
2025-04-03,0.0,31.9,39.9,23.1
2025-04-04,0.0,29.6,38.1,22.1
2025-04-05,0.0,32.1,41.3,23.2
2025-04-06,0.0,34.0,43.1,24.4
2025-04-07,0.0,35.9,44.8,27.0
2025-04-08,0.0,35.7,44.4,27.7
2025-04-09,0.0,34.8,42.9,26.5
2025-04-10,0.0,34.0,41.3,26.5
2025-04-11,0.2,33.3,40.3,26.6
2025-04-12,0.0,33.0,40.4,26.0
2025-04-13,0.0,34.1,42.1,26.0
2025-04-14,0.0,35.6,43.4,27.1
2025-04-15,0.0,36.7,44.6,27.9
2025-04-16,0.0,37.1,45.3,29.4
2025-04-17,0.0,36.3,43.9,28.8
2025-04-18,0.0,36.1,43.6,29.1
2025-04-19,0.0,33.2,40.9,24.8
2025-04-20,0.0,32.4,38.9,26.2
2025-04-21,0.0,31.7,39.7,23.4
2025-04-22,0.0,32.0,40.6,21.8
2025-04-23,0.0,33.0,42.1,22.5
2025-04-24,0.0,34.8,42.9,26.0
2025-04-25,0.0,34.7,42.5,27.1
2025-04-26,0.0,35.2,42.8,26.2
2025-04-27,0.0,36.7,45.0,25.6
2025-04-28,0.0,36.7,45.6,27.2
2025-04-29,0.0,37.5,46.1,27.9
2025-04-30,0.3,37.7,46.1,29.3
2025-05-01,0.2,37.2,45.3,29.7
2025-05-02,1.8,34.9,41.0,29.8
2025-05-03,2.0,34.2,41.4,28.0
2025-05-04,1.4,31.2,36.9,25.5
2025-05-05,0.5,27.2,31.0,22.3
2025-05-06,0.0,29.7,35.4,24.0
2025-05-07,0.0,31.8,37.7,25.1
2025-05-08,0.9,33.3,40.0,27.0
2025-05-09,0.1,30.6,36.1,24.0
2025-05-10,0.0,33.7,38.9,27.9
2025-05-11,0.0,35.7,41.4,29.8
2025-05-12,0.0,35.2,41.7,28.7
2025-05-13,0.0,35.4,41.4,28.0
2025-05-14,0.0,36.0,42.8,29.5
2025-05-15,0.0,36.8,43.9,29.2
2025-05-16,0.0,37.1,43.9,29.4
2025-05-17,0.0,36.4,42.9,29.2
2025-05-18,0.0,35.9,42.1,28.6
2025-05-19,0.0,36.1,42.8,28.6
2025-05-20,0.0,36.3,43.4,28.8
2025-05-21,0.0,36.7,44.2,28.4
2025-05-22,0.0,37.4,45.1,28.8
2025-05-23,0.0,37.7,45.9,28.8
2025-05-24,0.0,37.6,46.3,29.3
2025-05-25,0.0,37.3,42.6,31.9
2025-05-26,0.0,37.2,41.7,31.8
2025-05-27,0.0,38.4,44.5,31.5
2025-05-28,0.2,37.5,42.8,33.7
2025-05-29,0.0,36.0,42.6,30.3
2025-05-30,0.0,36.0,42.9,29.7
2025-05-31,0.0,36.0,42.8,29.7
2025-06-01,0.0,34.3,40.4,28.3
2025-06-02,0.0,35.2,41.0,29.0
2025-06-03,0.0,33.8,39.9,27.2
2025-06-04,0.0,33.8,39.9,27.4
2025-06-05,0.0,34.4,40.5,27.8
2025-06-06,0.0,35.9,42.3,28.7
2025-06-07,0.0,36.3,43.8,28.5
2025-06-08,0.0,36.2,44.1,27.6
2025-06-09,0.0,35.7,43.6,27.3
2025-06-10,0.0,35.3,42.5,27.4
2025-06-11,0.0,35.2,42.6,27.2
2025-06-12,0.0,36.4,44.1,28.5
2025-06-13,0.0,38.8,45.5,30.6
2025-06-14,0.0,35.6,39.5,31.5
2025-06-15,0.1,32.7,35.7,29.4
2025-06-16,0.0,32.2,38.1,26.9
2025-06-17,0.2,34.4,40.7,30.1
2025-06-18,0.0,36.2,42.3,30.1
2025-06-19,0.0,36.8,42.7,30.8
2025-06-20,0.0,34.8,40.3,29.1
2025-06-21,1.1,33.5,37.3,30.1
2025-06-22,0.2,35.1,40.8,29.7
2025-06-23,0.1,34.9,39.9,30.3
2025-06-24,0.0,36.0,41.4,30.4
2025-06-25,0.6,35.4,40.2,30.6
2025-06-26,4.1,34.3,39.2,27.8
2025-06-27,1.8,30.1,34.1,26.7
2025-06-28,1.3,31.0,36.1,27.2
2025-06-29,0.4,30.9,34.2,27.6
2025-06-30,0.0,31.4,35.8,27.0
2025-07-01,0.0,32.7,37.9,27.7
2025-07-02,0.0,32.6,36.5,28.5
2025-07-03,3.8,32.4,37.8,29.2
2025-07-04,3.2,31.5,36.5,27.4
2025-07-05,0.0,33.0,39.5,27.7
2025-07-06,0.0,32.5,37.6,28.3
2025-07-07,0.0,31.7,36.7,28.2
2025-07-08,0.1,32.4,37.7,27.7
2025-07-09,0.0,32.5,37.1,28.4
2025-07-10,0.0,32.6,38.7,27.6
2025-07-11,0.2,33.2,39.7,28.3
2025-07-12,0.1,31.9,37.2,25.9
2025-07-13,0.2,34.7,39.3,29.7
2025-07-14,0.6,32.9,38.4,28.9
2025-07-15,1.0,31.1,36.1,28.4
2025-07-16,0.5,32.3,36.3,28.0
2025-07-17,0.0,33.2,36.3,29.1
2025-07-18,0.2,32.5,37.4,30.0
2025-07-19,25.0,29.2,32.9,26.7
2025-07-20,3.5,28.7,31.1,26.5
2025-07-21,0.8,30.1,34.2,27.0
2025-07-22,0.0,30.9,34.6,27.6
2025-07-23,0.0,30.6,34.3,27.1
2025-07-24,0.0,30.6,34.5,26.9
2025-07-25,0.0,31.8,36.4,27.7
2025-07-26,0.0,32.7,36.6,29.0
2025-07-27,0.8,31.8,35.8,29.0
2025-07-28,0.5,31.2,35.6,28.2
2025-07-29,0.0,31.3,35.2,27.9
2025-07-30,0.0,30.8,35.7,27.3
2025-07-31,0.0,30.9,34.0,27.5
2025-08-01,0.4,31.5,36.0,27.8
2025-08-02,0.1,32.7,38.1,28.0
2025-08-03,0.0,33.1,38.7,27.7
2025-08-04,0.0,33.0,38.3,27.7
2025-08-05,0.0,32.2,37.0,27.5
2025-08-06,0.0,31.7,36.8,26.5
2025-08-07,0.0,31.9,36.7,26.5
2025-08-08,0.0,32.2,37.2,26.5
2025-08-09,0.0,32.1,36.4,26.8
2025-08-10,0.0,32.6,37.3,27.1
2025-08-11,0.0,32.3,37.1,27.0
2025-08-12,0.0,31.6,35.8,27.0
2025-08-13,0.0,31.3,36.1,27.1
2025-08-14,0.2,32.0,35.9,28.4
2025-08-15,0.1,34.0,38.3,29.7
2025-08-16,2.8,33.1,37.7,29.9
2025-08-17,0.7,32.5,37.5,27.7
2025-08-18,1.1,33.4,38.3,29.3
2025-08-19,7.7,32.0,36.1,28.4
2025-08-20,8.3,32.8,37.7,28.7
2025-08-21,3.1,29.9,35.0,26.1
2025-08-22,0.3,29.9,34.7,25.9
2025-08-23,0.0,30.1,34.0,26.3
2025-08-24,0.0,29.7,33.8,26.8
2025-08-25,1.6,31.0,35.8,26.6
2025-08-26,1.8,31.4,36.1,27.6
2025-08-27,0.1,31.4,36.2,26.7
2025-08-28,0.1,33.5,38.7,28.0
2025-08-29,0.4,33.7,39.3,28.9
2025-08-30,2.7,31.5,35.5,27.6
2025-08-31,2.7,29.9,33.4,27.2
2025-09-01,0.7,30.2,34.2,26.4
2025-09-02,0.0,31.1,35.4,26.1
2025-09-03,0.6,32.1,36.7,27.3
2025-09-04,0.0,32.3,37.2,28.5
2025-09-05,0.0,31.4,36.1,27.0
2025-09-06,10.1,29.8,35.7,27.2
2025-09-07,14.4,28.1,31.2,26.4
2025-09-08,4.5,25.5,26.8,24.5
2025-09-09,0.2,26.8,30.0,24.2
2025-09-10,0.0,27.9,31.6,24.4
2025-09-11,0.0,28.0,31.9,24.5
2025-09-12,0.0,28.8,33.3,24.7
2025-09-13,0.0,29.5,34.3,25.1
2025-09-14,0.0,30.2,35.6,25.0
2025-09-15,0.0,30.0,34.9,25.0
2025-09-16,0.0,30.2,35.4,25.4
2025-09-17,0.0,30.9,35.7,26.0
2025-09-18,0.0,31.1,35.9,26.4
2025-09-19,0.0,31.0,35.9,26.2
2025-09-20,0.0,31.2,36.0,26.2
2025-09-21,0.0,31.0,36.0,25.5
2025-09-22,0.0,30.7,36.2,24.8
2025-09-23,0.0,30.0,35.3,24.2
2025-09-24,0.0,29.7,34.8,24.1
2025-09-25,0.0,30.2,35.4,24.6
2025-09-26,0.0,31.1,36.6,25.5
2025-09-27,0.0,32.2,38.4,26.2
2025-09-28,0.0,33.5,38.9,27.6
2025-09-29,0.0,33.3,38.2,29.4
2025-09-30,0.8,30.4,33.4,28.4
2025-10-01,0.4,29.8,33.8,25.8
2025-10-02,0.0,30.7,35.2,26.1
2025-10-03,0.8,30.8,36.1,27.8
2025-10-04,0.1,30.8,36.3,26.8
2025-10-05,0.3,29.7,35.0,25.6
2025-10-06,0.4,28.9,34.9,25.3
2025-10-07,0.0,26.6,30.7,23.1
2025-10-08,0.0,26.8,31.8,22.2
2025-10-09,0.0,28.0,33.7,22.4
2025-10-10,0.0,28.6,34.6,22.6
2025-10-11,0.0,28.8,34.9,23.0
2025-10-12,0.0,28.6,34.7,22.0
2025-10-13,0.0,28.6,34.9,21.6
2025-10-14,0.0,28.5,35.1,21.5
2025-10-15,0.0,28.1,34.6,21.0
2025-10-16,0.0,28.6,35.5,21.2
2025-10-17,0.0,28.9,35.6,21.4
2025-10-18,0.0,28.7,35.8,20.8
2025-10-19,0.0,28.7,35.4,22.5
2025-10-20,0.0,28.1,34.2,22.1
2025-10-21,0.0,28.2,34.7,21.8
2025-10-22,0.0,28.3,34.6,22.0
2025-10-23,0.0,28.3,35.7,21.5
2025-10-24,0.0,28.5,35.7,21.9
2025-10-25,0.0,28.9,36.1,22.3
2025-10-26,0.0,28.2,35.1,22.2
2025-10-27,0.0,26.5,33.5,20.9
2025-10-28,0.0,25.3,31.3,19.4
2025-10-29,0.0,25.6,31.5,19.6
2025-10-30,0.0,26.6,33.3,20.9
2025-10-31,0.0,26.0,32.7,20.9
2025-11-01,0.0,26.7,33.7,20.3
2025-11-02,0.0,27.3,35.1,20.2
2025-11-03,0.0,27.7,34.4,21.3
2025-11-04,0.0,26.9,34.1,20.6
2025-11-05,0.0,24.8,32.6,17.9
2025-11-06,0.0,24.4,31.6,17.6
2025-11-07,0.0,24.6,32.7,18.9
2025-11-08,0.0,23.5,31.9,16.9
2025-11-09,0.0,23.4,31.1,17.7
2025-11-10,0.0,23.0,31.1,15.8
2025-11-11,0.0,23.2,30.6,16.2
2025-11-12,0.0,22.6,30.5,17.0
2025-11-13,0.0,22.2,30.0,16.2
2025-11-14,0.0,21.9,30.7,14.7
2025-11-15,0.0,21.7,30.3,14.8
2025-11-16,0.0,21.4,29.7,14.2
2025-11-17,0.0,21.6,30.2,13.2
2025-11-18,0.0,21.1,29.8,13.1
2025-11-19,0.0,21.2,30.2,13.7
2025-11-20,0.0,21.4,30.1,14.7
2025-11-21,0.0,21.2,29.4,14.1
2025-11-22,0.0,20.0,28.1,13.9
2025-11-23,0.0,19.5,27.9,12.4
2025-11-24,0.0,20.2,28.2,13.5
2025-11-25,0.0,19.9,27.2,14.0
2025-11-26,0.0,19.6,27.1,13.1
2025-11-27,0.0,19.6,26.0,13.9
2025-11-28,0.0,19.4,26.2,14.4
2025-11-29,0.0,19.2,26.1,13.8
2025-11-30,0.0,18.7,26.3,12.2
2025-12-01,0.0,19.0,26.7,13.9
2025-12-02,0.0,18.2,25.9,11.8
2025-12-03,0.0,17.8,25.9,10.5
2025-12-04,0.0,17.0,25.8,9.8
2025-12-05,0.0,18.1,27.2,10.7
2025-12-06,0.0,17.6,25.6,11.9
2025-12-07,0.0,18.3,27.6,11.2
2025-12-08,0.0,18.9,27.9,11.7
2025-12-09,0.0,19.5,28.6,11.1
2025-12-10,0.0,19.7,29.4,12.5
2025-12-11,0.0,19.4,29.0,11.6
2025-12-12,0.0,19.2,29.4,11.6
2025-12-13,0.0,19.6,27.7,13.0
2025-12-14,0.0,17.8,25.1,12.4
2025-12-15,0.0,16.3,24.4,10.6
2025-12-16,0.0,16.1,23.7,10.7
2025-12-17,0.0,16.9,26.7,9.3
2025-12-18,0.0,18.2,27.9,10.8
2025-12-19,0.0,19.0,28.3,12.1
2025-12-20,0.0,21.2,30.1,13.0
2025-12-21,0.0,21.8,28.2,16.6
2025-12-22,0.0,18.1,23.8,13.4
2025-12-23,0.0,17.1,23.2,12.5
2025-12-24,0.0,16.1,23.5,10.9
2025-12-25,0.0,16.0,24.7,9.3
2025-12-26,0.0,17.4,25.3,11.4
2025-12-27,0.0,17.7,25.2,11.1
2025-12-28,0.0,18.1,25.9,11.0
2025-12-29,0.0,18.6,26.3,11.7
2025-12-30,0.0,18.6,26.4,11.8
2025-12-31,1.7,17.2,20.9,13.7


==> anc/data-era5/README.md <==
# ERA5 data from Open-Meteo (Sec. 4.1 of the paper)

Daily precipitation and air temperature (mean, maximum, minimum) for
2011-01-01 to 2025-12-31 at

- Jaisalmer: 26.9157 N, 70.9083 E
- Bangalore: 12.9716 N, 77.5946 E

downloaded on 31 October 2026 from the Open-Meteo Historical Weather API
(https://open-meteo.com/en/docs/historical-weather-api), ERA5 model only
(`models=era5`), with

```
python3 rainfall_input.py open-meteo 26.9157 70.9083 2011-01-01 2025-12-31 data-era5/Jaisalmer.csv era5
python3 rainfall_input.py open-meteo 12.9716 77.5946 2011-01-01 2025-12-31 data-era5/Bangalore.csv era5
```

Without the last argument Open-Meteo serves its "best match", which
combines ERA5 with the ECMWF operational model from 2017 onwards and is
therefore not consistent in time (Sec. 4.1 of the paper).

**Attribution.** Weather data by Open-Meteo.com (https://open-meteo.com/),
licensed under the Creative Commons Attribution 4.0 International
licence (CC BY 4.0, https://creativecommons.org/licenses/by/4.0/).
Contains modified Copernicus Climate Change Service information (ERA5;
Hersbach et al. 2020, https://doi.org/10.1002/qj.3803). The only change
made is that the columns were renamed to the standard format of
`rainfall_input.py`.

To reproduce the ERA5 results of Sec. 4.1 of the paper:

```
SIMTANKA_DATA_DIR=data-era5 python3 paper_results.py
```

(This writes the plot data to `pgfdata/`, replacing those of the paper,
which use the Visual Crossing data.)


==> anc/fetch_data.py <==
"""
Download the daily weather used in the paper (arXiv:2404.13080, version 2)
from the Visual Crossing Timeline API: precipitation and temperature for
2011-2025 at the two sites, written to data/Jaisalmer.csv and
data/Bangalore.csv in the format of rainfall_input.py.

The data themselves are not distributed with the paper: Visual Crossing's
licence does not allow raw data to be shared publicly. You need your own
API key (https://www.visualcrossing.com), given in the environment
variable VISUAL_CROSSING_API_KEY:

    export VISUAL_CROSSING_API_KEY=...
    python3 fetch_data.py

Data are fetched one year at a time. Data downloaded later may differ
slightly from those used for the paper if the provider has revised its
records. For free alternatives that need no key, see rainfall_input.py.
"""
import csv
import os
import sys
import time

import requests

from cases import DATA_DIR

LOCATIONS = [
    ("Jaisalmer", 26.9157, 70.9083),
    ("Bangalore", 12.9716, 77.5946),
]
FIRST_YEAR, LAST_YEAR = 2011, 2025
COLUMNS = ["date", "precip_mm", "temp_mean_c", "temp_max_c", "temp_min_c"]
BASE_URL = "https://weather.visualcrossing.com/VisualCrossingWebServices/rest/services/timeline/"


def load_api_key() -> str:
    key = os.environ.get("VISUAL_CROSSING_API_KEY")
    if not key:
        sys.exit("Set VISUAL_CROSSING_API_KEY to your Visual Crossing API key.")
    return key


def fetch_year(lat, lon, year, key):
    url = f"{BASE_URL}{lat},{lon}/{year}-01-01/{year}-12-31"
    params = {"unitGroup": "metric",
              "elements": "datetime,precip,temp,tempmax,tempmin",
              "include": "days", "key": key, "contentType": "json"}
    r = requests.get(url, params=params, timeout=120)
    r.raise_for_status()
    return r.json()["days"]


def main():
    key = load_api_key()
    DATA_DIR.mkdir(parents=True, exist_ok=True)
    for name, lat, lon in LOCATIONS:
        out = DATA_DIR / f"{name}.csv"
        if out.exists():
            print(f"{name}: {out} already exists, skipping")
            continue
        rows = []
        for year in range(FIRST_YEAR, LAST_YEAR + 1):
            try:
                days = fetch_year(lat, lon, year, key)
            except requests.HTTPError as e:
                print(f"{name} {year}: failed ({e.response.status_code}); nothing saved for {name}.")
                return 1
            rows += [[d.get("datetime"), d.get("precip"), d.get("temp"),
                      d.get("tempmax"), d.get("tempmin")] for d in days]
            print(f"{name} {year}: {len(days)} days")
            time.sleep(1.0)
        with open(out, "w", newline="") as f:
            w = csv.writer(f)
            w.writerow(COLUMNS)
            w.writerows(rows)
        print(f"{name}: saved {len(rows)} days to {out}")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/monthly_reliability.py <==
"""
Python translation of SimTankaEngine.calculateContinuousMonthlyReliability
(Swift). Continuous simulation over the most recent `window_years` years,
starting from an empty tank in January of the first year; the tank level
carries forward between months and years. Returns, for each month with
non-zero demand, the average and worst-case number of days on which the
demand was met in full, across the years of the window.
"""
from simtanka_engine import SystemConfiguration

DAYS = [31, 28, 31, 30, 31, 30, 31, 31, 30, 31, 30, 31]


def continuous_monthly_reliability(config: SystemConfiguration, daily, window_years: int = 5):
    years = sorted(daily["year"].unique())[-window_years:]
    W = 0.0
    per_month = {m: [] for m in range(1, 13)}
    for y in years:
        yd = daily[daily["year"] == y]
        for m in range(1, 13):
            dl = config.monthly_demands_l_per_day[m - 1]
            md = yd[yd["month"] == m]
            if dl > 0:
                D = dl / 1000.0
                lookup = dict(zip(md["day"], md["precip_mm"]))
                ok = 0
                deficit = 0.0
                for day in range(1, DAYS[m - 1] + 1):
                    R = config.effective_rainfall_mm(lookup.get(day, 0.0)) * 0.001 * config.effective_catchment_area_m2
                    M = min(W + R, config.tank_volume_m3) - D
                    W = max(M, 0.0)
                    if M >= 0:
                        ok += 1
                    else:
                        deficit += abs(M) * 1000.0
                per_month[m].append((ok, deficit))
            else:
                for amt in md.sort_values("day")["precip_mm"]:
                    R = config.effective_rainfall_mm(amt) * 0.001 * config.effective_catchment_area_m2
                    W = min(W + R, config.tank_volume_m3)
    out = []
    for m in range(1, 13):
        r = per_month[m]
        if not r:
            continue
        oks = [x[0] for x in r]
        out.append(dict(month=m, days=DAYS[m - 1],
                        demand_l_per_day=config.monthly_demands_l_per_day[m - 1],
                        avg_days_met=round(sum(oks) / len(oks)),
                        worst_days_met=min(oks),
                        avg_deficit_l=sum(x[1] for x in r) / len(r)))
    return out


==> anc/paper_results.py <==
"""
Reproduce every figure and table of Secs. 3 and 4 of the paper
(arXiv:2404.13080, version 2) from the daily weather in data/.

Writes the plot data read by the LaTeX source (pgfplots) to pgfdata/,
and prints the numbers quoted in the text.

    python3 paper_results.py

Needs data/Jaisalmer.csv and data/Bangalore.csv covering 2011-2025, in
the format of rainfall_input.py (see README.md). The paper used Visual
Crossing data (fetch_data.py); data from another source will give
somewhat different numbers.

Sizing and checking. The optimum tank is found as the SimTanka engine
and the app find it: the simulation starts with an empty tank on
1 January of the first year of the window and counts every year,
including the first, which makes the reported reliability conservative.
Only when a tank is checked against the later rainfall of 2021-2025
(Sec. 3.3) is the year before, 2020, simulated as a warm-up and not
counted, so that the tank enters the test with the water it would have
held. The elasticity E(0.5) of Fig. 11 is also computed with a warm-up
year (2011, counting 2012-2021), since it describes the shape of the
reliability curve itself.
"""
from pathlib import Path

from cases import DATA_DIR, DRY_SEASON, bangalore, build_config, jaisalmer
from rainfall_input import load_daily_csv

OUT = Path(__file__).parent / "pgfdata"
DM = [31, 28, 31, 30, 31, 30, 31, 31, 30, 31, 30, 31]
MON = ["Jan", "Feb", "Mar", "Apr", "May", "Jun", "Jul", "Aug", "Sep", "Oct", "Nov", "Dec"]
CUTS = [round(0.05 * k, 2) for k in range(17)]  # uniform cuts 0-80%, as in the engine

# The three systems of the paper: name, site, case, largest tank plotted
SYSTEMS = [("Jaisalmer", "Jaisalmer", jaisalmer, 90),
           ("Bangalore-dry", "Bangalore", lambda: bangalore(DRY_SEASON), 80),
           ("Bangalore-year", "Bangalore", lambda: bangalore(set(range(1, 13))), 80)]
# Windows of Secs. 3.1-3.2: (years, first year, last year)
WINDOWS = [(5, 2017, 2021), (10, 2012, 2021)]
# Sizing windows of Sec. 3.3
SIZING = [(10, 2011, 2020), (5, 2016, 2020)]
TEST = (2021, 2025)


def write(name, header, rows):
    OUT.mkdir(exist_ok=True)
    with open(OUT / name, "w") as f:
        f.write(header + "\n")
        for r in rows:
            f.write(" ".join(str(x) for x in r) + "\n")


class Series:
    """Daily harvest and demand (m3) from year `start` to `last`, skipping
    29 February as the engine does; missing days are dry. The simulation
    starts with an empty tank on 1 January of `start`. With warm=True the
    first year is simulated but not counted (warm-up); with warm=False
    every year is counted, as in the engine."""

    def __init__(self, cfg, daily, start, last, cut=0.0, warm=False):
        warm_year = start if warm else start - 1
        rain = {(r.year, r.month, r.day): r.precip_mm
                for r in daily[(daily.year >= start) & (daily.year <= last)].itertuples()}
        self.R, self.D, self.ym, self.count = [], [], [], []
        for y in range(start, last + 1):
            for m in range(1, 13):
                D = cfg.monthly_demands_l_per_day[m - 1] * (1 - cut) / 1000.0
                for d in range(1, DM[m - 1] + 1):
                    self.R.append(cfg.effective_rainfall_mm(rain.get((y, m, d), 0.0))
                                  * 0.001 * cfg.effective_catchment_area_m2)
                    self.D.append(D)
                    self.ym.append((y, m))
                    self.count.append(y > warm_year and D > 0)

    def run(self, V):
        """Simulate tank V from empty at the start of the first year;
        return (days met, days counted, {(year, month): days met})."""
        W, ok, n, by = 0.0, 0, 0, {}
        for R, D, ym, c in zip(self.R, self.D, self.ym, self.count):
            M = min(W + R, V) - D
            W = max(M, 0.0)
            if c:
                n += 1
                ok += M >= 0
                by[ym] = by.get(ym, 0) + (M >= 0)
        return ok, n, by

    def reliability(self, V):
        ok, n, _ = self.run(V)
        return 100.0 * ok / n


def plateau(Vs, R):
    """The engine's rule: stop once the gain over three steps is below
    0.05 percentage points; return the size of best reliability."""
    best_v, best = Vs[0], -1.0
    for i, (v, r) in enumerate(zip(Vs, R)):
        if r > best:
            best, best_v = r, v
        if i >= 2 and R[i] - R[i - 2] < 0.05:
            break
    return best_v


def interp(x, xs, ys):
    for (x0, y0), (x1, y1) in zip(zip(xs, ys), zip(xs[1:], ys[1:])):
        if x0 <= x <= x1:
            return y0 + (y1 - y0) * (x - x0) / (x1 - x0)
    raise ValueError(x)


def size(case, daily, years, first, last, vmax, warm=False):
    """Demand from the climate of the window, reliability curve and optimum
    tank. By default as in the engine (empty start, every year counted);
    with warm=True the year before the window is a warm-up."""
    window = daily[(daily.year >= first) & (daily.year <= last)]
    cfg = build_config(case, window, years)
    s = Series(cfg, daily, first - 1, last, warm=True) if warm else Series(cfg, daily, first, last)
    Vs = list(range(1, vmax + 1))
    R = [s.reliability(float(v)) for v in Vs]
    return cfg, s, Vs, R, plateau(Vs, R)


def rainfall_pattern(site, daily):
    """Figs. 2 and 4: monthly mean and standard deviation of rainfall, and
    mean number of wet days (>= 1 mm), 2012-2021."""
    w = daily[(daily.year >= 2012) & (daily.year <= 2021)]
    totals = w.groupby(["year", "month"]).precip_mm.sum().unstack()
    wet = w.assign(wet=w.precip_mm >= 1).groupby(["year", "month"]).wet.sum().unstack()
    write(f"{site}-rain.dat", "month mean std wet",
          [(m, round(totals[m].mean(), 2), round(totals[m].std(), 2), round(wet[m].mean(), 1))
           for m in range(1, 13)])


def main():
    data = {s: load_daily_csv(DATA_DIR / f"{s}.csv") for s in ("Jaisalmer", "Bangalore")}
    for site in data:
        rainfall_pattern(site, data[site])

    # --- Secs. 3.1-3.2: demand, reliability curves, optimum tank (Figs. 1, 3, 5, 6, 7; Table 4)
    print("Optimum tank size, as in the engine (Table 4)")
    res = {}
    for name, site, mk, vmax in SYSTEMS:
        for wy, first, last in WINDOWS:
            cfg, s, Vs, R, Vo = size(mk(), data[site], wy, first, last, vmax)
            res[name, wy] = (cfg, s, Vs, R, Vo)
            write(f"{name}-{wy}yr.dat", "V P", [(v, round(r, 3)) for v, r in zip(Vs, R)])
            season = sum(a * b for a, b in zip(cfg.monthly_demands_l_per_day, DM)) / 1000
            print(f"  {name:14s} {wy:2d}-year {first}-{last}: demand {season:.1f} m3,"
                  f" optimum {Vo} m3, reliability {R[Vo - 1]:.1f}%")

    c5, c10 = res["Jaisalmer", 5][0], res["Jaisalmer", 10][0]
    write("Jaisalmer-demand.dat", "month w5 w10",
          [(m, round(c5.monthly_demands_l_per_day[m - 1]), round(c10.monthly_demands_l_per_day[m - 1]))
           for m in (7, 8)])
    c5, c10 = res["Bangalore-year", 5][0], res["Bangalore-year", 10][0]
    write("Bangalore-demand.dat", "month w5 w10 dry",
          [(m, round(c5.monthly_demands_l_per_day[m - 1]), round(c10.monthly_demands_l_per_day[m - 1]),
            int(m in DRY_SEASON)) for m in range(1, 13)])

    # Monthly reliability at the five-year optimum (Fig. 7)
    print("Monthly reliability at the five-year optimum (Fig. 7)")
    for name in ("Bangalore-dry", "Bangalore-year"):
        cfg, s, Vs, R, Vo = res[name, 5]
        _, _, by = s.run(float(Vo))
        months = [12, 1, 2, 3, 4] if name == "Bangalore-dry" else list(range(1, 13))
        rows = []
        for i, m in enumerate(months):
            met = [by[(y, m)] for y in range(2017, 2022)]
            rows.append((i + 1, MON[m - 1], round(cfg.monthly_demands_l_per_day[m - 1]), DM[m - 1],
                         round(sum(met) / len(met), 1), min(met)))
        write(f"{name}-monthly.dat", "pos month demand days avg worst", rows)
        print(f"  {name}: {Vo} m3; (month, average, worst) {[(r[1], r[4], r[5]) for r in rows]}")

    # --- Sec. 3.3: check against later rainfall (Figs. 8, 9)
    print("Check against 2021-2025, 2020 as warm-up (Figs. 8, 9)")
    summary = []
    for name, site, mk, vmax in SYSTEMS:
        d, peryear = data[site], {}
        for wy, first, last in SIZING:
            cfg, s, Vs, R, Vo = size(mk(), d, wy, first, last, vmax)
            test = Series(cfg, d, TEST[0] - 1, TEST[1], warm=True)    # 2020 as warm-up
            ok, n, by = test.run(float(Vo))
            yearly = {}
            for y in range(TEST[0], TEST[1] + 1):
                days = sum(1 for (yy, m), c in zip(test.ym, test.count) if c and yy == y)
                met = sum(v for (yy, m), v in by.items() if yy == y)
                yearly[y] = round(100.0 * met / days, 1)
            peryear[wy] = yearly
            summary.append((f"{name}-w{wy}", Vo, round(R[Vo - 1], 1), round(100.0 * ok / n, 1)))
            print(f"  {name:14s} sized {first}-{last}: tank {Vo} m3, predicted {R[Vo - 1]:.1f}%,"
                  f" achieved {100.0 * ok / n:.1f}%, by year {yearly}")
        write(f"oos-{name}.dat", "year w10 w5",
              [(y, peryear[10][y], peryear[5][y]) for y in range(TEST[0], TEST[1] + 1)])
    write("oos-summary.dat", "case tank predicted achieved", summary)

    # --- Sec. 4: tanks smaller than the optimum and the uniform cut (Fig. 10)
    print("Smaller tanks and the uniform cut in demand (Fig. 10)")
    curves = {}
    for name, site, V in [("Jaisalmer", "Jaisalmer", 50.0), ("Bangalore-dry", "Bangalore", 15.0),
                          ("Bangalore-year", "Bangalore", 15.0)]:
        for wy, first, last in WINDOWS:
            cfg = res[name, wy][0]
            rel = [Series(cfg, data[site], first, last, cut=c).reliability(V) for c in CUTS]
            c80 = next((c for c, r in zip(CUTS, rel) if r >= 80.0), None)
            c90 = next((c for c, r in zip(CUTS, rel) if r >= 90.0), None)
            print(f"  {name:14s} {V:g} m3 {wy:2d}-year: {rel[0]:.1f}%; cut for 80%: {c80}, for 90%: {c90}")
            if wy == 5:
                curves[name] = rel
    write("cut-curves-5yr.dat", "cut " + " ".join(curves),
          [(round(c * 100), *(f"{curves[k][i]:.2f}" for k in curves)) for i, c in enumerate(CUTS)])

    # --- Sec. 4: E(0.5) from the ten-year curves with 2011 as warm-up (Fig. 11)
    print("E(0.5), 2012-2021 with 2011 as warm-up (Fig. 11)")
    for name, site, mk, vmax in SYSTEMS:
        cfg, s, Vs, R, Vo = size(mk(), data[site], 10, 2012, 2021, vmax, warm=True)
        write(f"warmup-10yr-{name}.dat", "V R", [(v, round(r, 3)) for v, r in zip(Vs, R)])
        Rh = interp(0.5 * Vo, Vs, R)
        E = (R[Vo - 1] - Rh) / (0.5 * R[Vo - 1])
        print(f"  {name:14s} optimum {Vo} m3 ({R[Vo - 1]:.1f}%), R at half {Rh:.1f}%, E(0.5) = {E:.2f}")
    print(f"Plot data written to {OUT}/")


if __name__ == "__main__":
    main()


==> anc/parity/compare.py <==
"""
Compare the Swift engine (swift_results.json, written by the Swift
program in ./swift) with the Python translation on the same inputs, for
the systems of the paper. Checks the reliability at every tank size, the
optimum tank, the continuous monthly reliability, the uniform cut in
demand, and the monthly demand.

Usage (from this folder):  python3 compare.py
Writes parity_report.txt alongside.
"""
import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

from cases import DRY_SEASON, bangalore, jaisalmer
from monthly_reliability import continuous_monthly_reliability
from rainfall_input import load_daily_csv
from simtanka_engine import SystemConfiguration, find_optimal_tank_size, historical_reliability
from water_demand import monthly_demand_l_per_day

MAKE = {"Jaisalmer-orchard": lambda d: jaisalmer(),
        "Bangalore-dry": lambda d: bangalore(DRY_SEASON),
        "Bangalore-year": lambda d: bangalore(set(range(1, 13)))}


def uniform_reduction(cfg, daily, target):
    """As SimTankaEngine.calculateUniformReduction: if the system already
    meets the target, no cut; otherwise cuts of 5% up to 80%, stopping at
    the first that reaches the target, and returning the last cut tried."""
    rel = lambda c: historical_reliability(c, daily, window_years=5)["reliability_percentage"] / 100
    p0 = rel(cfg)
    if p0 >= target:
        return 0.0, p0
    best = (0.0, p0)
    for k in range(1, 17):
        r = 0.05 * k
        c = SystemConfiguration(cfg.effective_catchment_area_m2, cfg.tank_volume_m3,
                                [x * (1 - r) for x in cfg.monthly_demands_l_per_day],
                                cfg.initial_abstraction_mm)
        best = (r, rel(c))
        if best[1] >= target:
            break
    return best


def main():
    cases = json.loads((HERE / "cases.json").read_text())
    swift = {r["name"]: r for r in json.loads((HERE / "swift_results.json").read_text())}
    lines, all_ok, worst_rel, worst_dem = [], True, 0.0, 0.0
    for c in cases:
        s = swift[c["name"]]
        daily = load_daily_csv(HERE / "data" / c["csv"])
        base = SystemConfiguration(c["effectiveCatchmentArea"], 1.0, c["monthlyDemands"], c["initialAbstractionMM"])

        d_rel = max(abs(historical_reliability(base.with_tank_volume(float(v)), daily, window_years=5)
                        ["reliability_percentage"] - s["reliability"][str(v)]) for v in c["tankSizes"])
        worst_rel = max(worst_rel, d_rel)

        po = find_optimal_tank_size(base, daily, window_years=5)
        opt_ok = (po["tank_size_m3"] == s["optimumTankSize"]
                  and int(po["effectiveness_pct"]) == s["optimumEffectiveness"]
                  and bool(po["hit_cap"]) == s["optimumHitCap"])

        pm = continuous_monthly_reliability(base.with_tank_volume(float(c["monthlyTank"])), daily, window_years=5)
        pm = [(r["month"], r["avg_days_met"], r["worst_days_met"]) for r in pm]
        sm = [(r["month"], r["average"], r["worst"]) for r in s["monthly"]]
        monthly_ok = pm == sm

        cut_ok = True
        cut_txt = []
        for t, sr in zip(c["targets"], s["uniformCut"]):
            r, p = uniform_reduction(base.with_tank_volume(float(c["smallTank"])), daily, t)
            ok = abs(r - sr["reduction"]) < 1e-9 and abs(p - sr["achieved"]) < 1e-12
            cut_ok &= ok
            cut_txt.append(f"target {t:.0%}: python cut {r:.0%} ({p:.4f}), swift {sr['reduction']:.0%} ({sr['achieved']:.4f})")

        case = MAKE[c["name"]](daily)
        pd_dem = monthly_demand_l_per_day(daily, case.latitude, case.elevation_m, 5, garden=case.garden)
        rel_dem = max(abs(a - b) / max(abs(b), 1e-12) for a, b in zip(pd_dem, s["demandMonthly"]))
        worst_dem = max(worst_dem, rel_dem)

        all_ok &= opt_ok and monthly_ok and cut_ok
        lines += [
            c["name"],
            f"  reliability, tanks 1-100 m3: max |P_python - P_swift| = {d_rel:.3e} percentage points",
            f"  optimum tank: python {po['tank_size_m3']:.0f} m3 / {po['effectiveness_pct']}%, swift "
            f"{s['optimumTankSize']:.0f} m3 / {s['optimumEffectiveness']}% -> {'MATCH' if opt_ok else 'DIFFER'}",
            f"  monthly reliability at {c['monthlyTank']} m3 (average, worst days met): "
            f"{'MATCH' if monthly_ok else 'DIFFER'}  python {pm}  swift {sm}",
            f"  uniform cut at {c['smallTank']} m3: {'MATCH' if cut_ok else 'DIFFER'}; " + "; ".join(cut_txt),
            f"  monthly demand (unmasked): max relative difference {rel_dem:.3e}",
        ]
    lines += ["", f"Overall: max reliability difference {worst_rel:.3e} percentage points; max relative "
                  f"demand difference {worst_dem:.3e}; optimum, monthly reliability and uniform cut "
                  f"{'all match' if all_ok else 'DO NOT all match'}."]
    report = "\n".join(lines)
    (HERE / "parity_report.txt").write_text(report + "\n")
    print(report)


if __name__ == "__main__":
    main()


==> anc/parity/export_cases.py <==
"""
Inputs for the check of the Python translation against the Swift engine,
on the systems of the paper (Appendix A.3):

  Jaisalmer, the orchard watered in July and August;
  Bangalore, the garden watered in the dry season (December-April);
  Bangalore, the same garden watered all year.

The Swift engine always uses the most recent five years of the rainfall
it is given, so the daily weather is cut at 2021 (window 2017-2021) and
written to parity/data/. The monthly demand is computed once with the
Python translation and handed to both engines, so that the simulations
are compared on identical inputs; the demand models are compared
separately.

Usage (from this folder):  python3 export_cases.py
"""
import json
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))

from cases import DATA_DIR, DRY_SEASON, bangalore, build_config, jaisalmer
from rainfall_input import load_daily_csv

LAST_YEAR = 2021

# name, site, case, tank for the monthly reliability, smaller tank for the uniform cut
SYSTEMS = [
    ("Jaisalmer-orchard", "Jaisalmer", lambda d: jaisalmer(), 65, 50),
    ("Bangalore-dry", "Bangalore", lambda d: bangalore(DRY_SEASON), 34, 15),
    ("Bangalore-year", "Bangalore", lambda d: bangalore(set(range(1, 13))), 56, 28),
]


def main():
    (HERE / "data").mkdir(exist_ok=True)
    out = []
    for name, site, make, monthly_tank, small_tank in SYSTEMS:
        d = load_daily_csv(DATA_DIR / f"{site}.csv")
        d = d[d.year <= LAST_YEAR]
        csv = HERE / "data" / f"{name}.csv"
        d[["date", "precip_mm", "temp_mean_c", "temp_max_c", "temp_min_c"]].assign(
            date=d.date.dt.strftime("%Y-%m-%d")).to_csv(csv, index=False)
        case = make(d)
        cfg = build_config(case, d, 5)
        g = case.garden
        out.append(dict(
            name=name, csv=csv.name, latitude=case.latitude, longitude=0.0,
            elevation=case.elevation_m,
            effectiveCatchmentArea=case.effective_catchment_area_m2,
            initialAbstractionMM=case.initial_abstraction_mm,
            monthlyDemands=list(cfg.monthly_demands_l_per_day),
            tankSizes=list(range(1, 101)),
            monthlyTank=monthly_tank, smallTank=small_tank, targets=[0.8, 0.9],
            lawnAreaM2=g.lawn_area_m2, vegetableAreaM2=g.vegetable_area_m2,
            smallPlants=g.small_plants, mediumPlants=g.medium_plants,
            largePlants=g.large_plants))
    (HERE / "cases.json").write_text(json.dumps(out, indent=2))
    print(f"wrote {HERE / 'cases.json'} ({len(out)} systems) and the weather files in {HERE / 'data'}")


if __name__ == "__main__":
    main()


==> anc/parity/swift/Package.swift <==
// swift-tools-version: 5.9
// Runs the Swift SimTanka engine (RainTankEngine, the package at the root
// of this repository) on the systems in ../cases.json, for comparison with
// the Python translation.
import PackageDescription
import Foundation

// The engine is the repository root, four levels up from this file. Its
// package identity is the name of that directory, which depends on how the
// repository was cloned, so it is read here rather than hard-coded.
let engineURL = URL(fileURLWithPath: #filePath)
    .deletingLastPathComponent()           // swift/
    .appendingPathComponent("../../../..")  // -> repository root
    .standardizedFileURL
let engineIdentity = engineURL.lastPathComponent

let package = Package(
    name: "ParityCheck",
    platforms: [.macOS(.v14)],
    dependencies: [
        .package(path: engineURL.path)
    ],
    targets: [
        .executableTarget(
            name: "ParityCheck",
            dependencies: [.product(name: "RainTankEngine", package: engineIdentity)]
        )
    ]
)


==> anc/parity/swift/Sources/ParityCheck/main.swift <==
// Usage: swift run -c release ParityCheck <cases.json> <data-dir> <out.json>
// Runs the Swift engine on the systems of the paper: reliability at every
// tank size, optimum tank, continuous monthly reliability, uniform cut in
// demand, and the monthly demand of the garden.
import Foundation
import RainTankEngine

struct Case: Codable {
    let name: String
    let csv: String
    let latitude: Double
    let longitude: Double
    let elevation: Double
    let effectiveCatchmentArea: Double
    let initialAbstractionMM: Double
    let monthlyDemands: [Double]
    let tankSizes: [Int]
    let monthlyTank: Double
    let smallTank: Double
    let targets: [Double]
    let lawnAreaM2: Double
    let vegetableAreaM2: Double
    let smallPlants: Int
    let mediumPlants: Int
    let largePlants: Int
}

struct Monthly: Codable { let month: Int; let average: Int; let worst: Int }
struct Cut: Codable { let target: Double; let reduction: Double; let achieved: Double }

struct CaseResult: Codable {
    let name: String
    let reliability: [String: Double]          // tank size (m3) -> P (%)
    let optimumTankSize: Double
    let optimumEffectiveness: Int
    let optimumHitCap: Bool
    let monthly: [Monthly]                     // at monthlyTank
    let uniformCut: [Cut]                      // at smallTank
    let demandMonthly: [Double]?               // L/day, months 1-12, unmasked
}

let args = CommandLine.arguments
guard args.count == 4 else {
    FileHandle.standardError.write("usage: ParityCheck <cases.json> <data-dir> <out.json>\n".data(using: .utf8)!)
    exit(2)
}
let cases = try JSONDecoder().decode([Case].self, from: Data(contentsOf: URL(fileURLWithPath: args[1])))
let dataDir = URL(fileURLWithPath: args[2])

func loadCSV(_ url: URL) throws -> [RainfallRecord] {
    let text = try String(contentsOf: url, encoding: .utf8)
    var records: [RainfallRecord] = []
    for line in text.split(whereSeparator: \.isNewline).dropFirst() {
        let f = line.split(separator: ",", omittingEmptySubsequences: false).map(String.init)
        let d = f[0].split(separator: "-").compactMap { Int($0) }
        records.append(RainfallRecord(
            day: d[2], month: d[1], year: d[0],
            amount: Double(f[1]) ?? 0.0,
            tempAvg: Double(f[2]), tempMax: Double(f[3]), tempMin: Double(f[4])))
    }
    return records
}

let engine = SimTankaEngine()
var results: [CaseResult] = []

for c in cases {
    let records = try loadCSV(dataDir.appendingPathComponent(c.csv))
    var byYear: [Int: [DailyRainfall]] = [:]
    for r in records {
        byYear[r.year, default: []].append(DailyRainfall(day: r.day, month: r.month, amount: r.amount))
    }

    let base = SystemConfiguration(
        effectiveCatchmentArea: c.effectiveCatchmentArea,
        tankVolume: 1.0,
        monthlyDemands: c.monthlyDemands,
        initialAbstractionMM: c.initialAbstractionMM)

    var rel: [String: Double] = [:]
    for v in c.tankSizes {
        let r = try engine.calculateHistoricalReliability(
            config: base.withTankVolume(Double(v)), rainfallData: byYear)
        rel[String(v)] = r.reliabilityPercentage
    }
    // Target above 100% so the search stops only at the plateau.
    let opt = try engine.findOptimalTankSize(config: base, targetReliability: 1.5, rainfallData: byYear)

    let months = try engine.calculateContinuousMonthlyReliability(
        config: base.withTankVolume(c.monthlyTank), rainfallData: byYear)
    let monthly = months.map { Monthly(month: $0.month, average: $0.successfulDaysAverage,
                                       worst: $0.successfulDaysWorstCase) }

    var cuts: [Cut] = []
    for t in c.targets {
        let u = try engine.calculateUniformReduction(
            config: base, targetReliability: t, tankVolumeOverride: c.smallTank, rainfallData: byYear)
        cuts.append(Cut(target: t, reduction: u.requiredReduction, achieved: u.achievedReliability))
    }

    let input = WaterDemandInput(
        latitude: c.latitude, longitude: c.longitude, elevation: c.elevation,
        numberOfPeople: 0,
        waterUseCategories: [],
        lawnAreaM2: c.lawnAreaM2, vegetableAreaM2: c.vegetableAreaM2,
        smallPlantCount: c.smallPlants, mediumPlantCount: c.mediumPlants,
        largePlantCount: c.largePlants,
        householdScenario: .everyday,
        applySeasonalHygieneAdjustment: true,
        rainfallRecords: records,
        climateZone: "")
    var demand: [Double]? = nil
    if let d = AnnualWaterDemandCalculator().calculate(input: input) {
        demand = (1...12).map { month in
            let vals = d.dailyDemands.filter { $0.month == month }.map { $0.householdDemand + $0.gardenDemand }
            return vals.reduce(0, +) / Double(max(vals.count, 1))
        }
    }

    results.append(CaseResult(
        name: c.name, reliability: rel,
        optimumTankSize: opt.tankSize, optimumEffectiveness: opt.effectiveness,
        optimumHitCap: opt.hitCap, monthly: monthly, uniformCut: cuts, demandMonthly: demand))
    print("\(c.name): optimum \(opt.tankSize) m3 at \(opt.effectiveness)%")
}

let enc = JSONEncoder()
enc.outputFormatting = [.prettyPrinted, .sortedKeys]
try enc.encode(results).write(to: URL(fileURLWithPath: args[3]))
print("wrote \(args[3])")


==> anc/pgfdata/Bangalore-demand.dat <==
month w5 w10 dry
1 225 232 1
2 272 280 1
3 314 322 1
4 326 332 1
5 298 307 0
6 247 259 0
7 234 246 0
8 227 241 0
9 230 242 0
10 220 232 0
11 196 211 0
12 193 203 1


==> anc/pgfdata/Bangalore-dry-10yr.dat <==
V P
1 10.53
2 17.152
3 21.854
4 26.291
5 30.066
6 33.576
7 36.358
8 38.874
9 41.457
10 44.106
11 46.424
12 48.94
13 51.325
14 53.576
15 55.563
16 57.748
17 59.868
18 61.854
19 63.974
20 65.894
21 68.013
22 69.934
23 71.722
24 73.642
25 75.43
26 77.351
27 79.272
28 81.126
29 82.98
30 85.033
31 86.954
32 88.675
33 89.404
34 90.0
35 90.662
36 91.06
37 91.457
38 91.854
39 92.185
40 92.384
41 92.384
42 92.384
43 92.384
44 92.384
45 92.384
46 92.384
47 92.384
48 92.384
49 92.384
50 92.384
51 92.384
52 92.384
53 92.384
54 92.384
55 92.384
56 92.384
57 92.384
58 92.384
59 92.384
60 92.384
61 92.384
62 92.384
63 92.384
64 92.384
65 92.384
66 92.384
67 92.384
68 92.384
69 92.384
70 92.384
71 92.384
72 92.384
73 92.384
74 92.384
75 92.384
76 92.384
77 92.384
78 92.384
79 92.384
80 92.384


==> anc/pgfdata/Bangalore-dry-5yr.dat <==
V P
1 11.656
2 18.543
3 24.238
4 29.139
5 33.51
6 37.219
7 39.868
8 42.252
9 44.503
10 47.02
11 49.139
12 51.656
13 53.51
14 55.629
15 57.483
16 59.47
17 61.457
18 63.179
19 65.033
20 66.887
21 68.477
22 70.199
23 72.185
24 73.775
25 75.364
26 77.219
27 78.808
28 80.662
29 82.384
30 84.106
31 85.563
32 85.96
33 86.358
34 86.623
35 86.623
36 86.623
37 86.623
38 86.623
39 86.623
40 86.623
41 86.623
42 86.623
43 86.623
44 86.623
45 86.623
46 86.623
47 86.623
48 86.623
49 86.623
50 86.623
51 86.623
52 86.623
53 86.623
54 86.623
55 86.623
56 86.623
57 86.623
58 86.623
59 86.623
60 86.623
61 86.623
62 86.623
63 86.623
64 86.623
65 86.623
66 86.623
67 86.623
68 86.623
69 86.623
70 86.623
71 86.623
72 86.623
73 86.623
74 86.623
75 86.623
76 86.623
77 86.623
78 86.623
79 86.623
80 86.623


==> anc/pgfdata/Bangalore-dry-monthly.dat <==
pos month demand days avg worst
1 Dec 193 31 31.0 31
2 Jan 225 31 25.0 1
3 Feb 272 28 22.4 0
4 Mar 314 31 27.6 14
5 Apr 326 30 24.8 4


==> anc/pgfdata/Bangalore-rain.dat <==
month mean std wet
1 5.08 8.42 0.8
2 8.25 19.15 0.4
3 17.69 19.9 2.0
4 70.45 64.31 6.2
5 185.76 72.29 14.1
6 117.11 54.63 15.4
7 135.29 55.08 16.1
8 146.94 82.7 16.3
9 237.04 136.12 15.1
10 188.98 129.84 13.0
11 98.83 99.11 8.0
12 29.32 33.79 3.1


==> anc/pgfdata/Bangalore-year-10yr.dat <==
V P
1 33.945
2 45.616
3 52.575
4 56.959
5 60.247
6 62.904
7 64.685
8 66.192
9 67.671
10 68.959
11 70.027
12 71.151
13 72.247
14 73.315
15 74.329
16 75.315
17 76.301
18 77.288
19 78.247
20 79.151
21 80.137
22 80.959
23 81.89
24 82.658
25 83.425
26 84.164
27 84.904
28 85.589
29 86.301
30 86.932
31 87.507
32 88.11
33 88.603
34 89.205
35 89.781
36 90.301
37 90.795
38 91.205
39 91.589
40 91.973
41 92.274
42 92.548
43 92.795
44 93.096
45 93.397
46 93.616
47 93.699
48 93.781
49 93.863
50 93.945
51 94.055
52 94.137
53 94.219
54 94.329
55 94.438
56 94.493
57 94.493
58 94.493
59 94.493
60 94.493
61 94.493
62 94.493
63 94.493
64 94.493
65 94.493
66 94.493
67 94.493
68 94.493
69 94.493
70 94.493
71 94.493
72 94.493
73 94.493
74 94.493
75 94.493
76 94.493
77 94.493
78 94.493
79 94.493
80 94.493


==> anc/pgfdata/Bangalore-year-5yr.dat <==
V P
1 38.904
2 50.137
3 56.493
4 60.658
5 63.671
6 66.137
7 67.945
8 69.315
9 70.63
10 71.836
11 72.932
12 73.973
13 74.904
14 75.836
15 76.822
16 77.699
17 78.685
18 79.507
19 80.438
20 81.205
21 82.027
22 82.74
23 83.507
24 84.274
25 84.932
26 85.699
27 86.411
28 87.123
29 87.781
30 88.493
31 89.26
32 89.918
33 90.74
34 91.452
35 92.0
36 92.438
37 92.822
38 93.151
39 93.534
40 93.644
41 93.644
42 93.644
43 93.644
44 93.644
45 93.644
46 93.644
47 93.644
48 93.644
49 93.644
50 93.644
51 93.644
52 93.644
53 93.644
54 93.644
55 93.644
56 93.644
57 93.644
58 93.644
59 93.644
60 93.644
61 93.644
62 93.644
63 93.644
64 93.644
65 93.644
66 93.644
67 93.644
68 93.644
69 93.644
70 93.644
71 93.644
72 93.644
73 93.644
74 93.644
75 93.644
76 93.644
77 93.644
78 93.644
79 93.644
80 93.644


==> anc/pgfdata/Bangalore-year-monthly.dat <==
pos month demand days avg worst
1 Jan 225 31 25.0 1
2 Feb 272 28 22.4 0
3 Mar 314 31 27.6 14
4 Apr 326 30 24.8 4
5 May 298 31 28.0 16
6 Jun 247 30 30.0 30
7 Jul 234 31 31.0 31
8 Aug 227 31 31.0 31
9 Sep 230 30 30.0 30
10 Oct 220 31 31.0 31
11 Nov 196 30 30.0 30
12 Dec 193 31 31.0 31


==> anc/pgfdata/Jaisalmer-10yr.dat <==
V P
1 6.613
2 16.452
3 22.097
4 26.774
5 30.806
6 34.516
7 37.903
8 41.452
9 44.677
10 47.258
11 49.839
12 52.419
13 55.161
14 57.742
15 59.839
16 61.774
17 63.226
18 65.0
19 66.613
20 68.065
21 69.839
22 71.129
23 72.419
24 73.871
25 75.484
26 76.452
27 77.419
28 78.387
29 79.516
30 80.645
31 81.452
32 82.097
33 82.581
34 83.065
35 83.71
36 84.194
37 84.677
38 85.0
39 85.323
40 85.645
41 85.968
42 86.29
43 86.613
44 87.097
45 87.419
46 87.903
47 88.226
48 88.548
49 88.871
50 89.194
51 89.516
52 89.839
53 90.323
54 90.645
55 90.968
56 91.29
57 91.452
58 91.613
59 91.774
60 91.935
61 92.097
62 92.258
63 92.419
64 92.581
65 92.742
66 92.742
67 92.742
68 92.742
69 92.742
70 92.742
71 92.742
72 92.742
73 92.742
74 92.742
75 92.742
76 92.742
77 92.742
78 92.742
79 92.742
80 92.742
81 92.742
82 92.742
83 92.742
84 92.742
85 92.742
86 92.742
87 92.742
88 92.742
89 92.742
90 92.742


==> anc/pgfdata/Jaisalmer-5yr.dat <==
V P
1 5.806
2 14.194
3 19.677
4 24.516
5 28.387
6 31.613
7 34.839
8 38.065
9 41.29
10 44.194
11 47.097
12 49.355
13 51.935
14 54.516
15 56.452
16 58.387
17 59.677
18 61.29
19 62.581
20 63.871
21 65.161
22 66.774
23 68.387
24 70.0
25 71.29
26 72.581
27 73.548
28 74.839
29 75.806
30 76.774
31 77.742
32 79.032
33 80.0
34 80.968
35 81.935
36 82.903
37 83.871
38 84.516
39 85.161
40 85.806
41 86.452
42 87.097
43 88.065
44 88.71
45 89.355
46 90.323
47 90.968
48 91.613
49 92.258
50 92.903
51 93.548
52 94.194
53 95.161
54 95.806
55 96.452
56 97.097
57 97.419
58 97.742
59 98.065
60 98.387
61 98.71
62 99.032
63 99.355
64 99.677
65 100.0
66 100.0
67 100.0
68 100.0
69 100.0
70 100.0
71 100.0
72 100.0
73 100.0
74 100.0
75 100.0
76 100.0
77 100.0
78 100.0
79 100.0
80 100.0
81 100.0
82 100.0
83 100.0
84 100.0
85 100.0
86 100.0
87 100.0
88 100.0
89 100.0
90 100.0


==> anc/pgfdata/Jaisalmer-demand.dat <==
month w5 w10
7 1005 1014
8 911 900


==> anc/pgfdata/Jaisalmer-rain.dat <==
month mean std wet
1 4.41 5.13 1.1
2 2.95 6.8 1.0
3 3.53 3.89 1.0
4 3.25 3.76 1.1
5 7.41 5.37 3.2
6 10.85 12.15 2.0
7 42.81 52.86 5.4
8 48.86 45.89 6.7
9 19.09 20.87 3.3
10 4.96 9.24 1.0
11 3.99 12.1 0.6
12 1.36 3.43 0.3


==> anc/pgfdata/cut-curves-5yr.dat <==
cut Jaisalmer Bangalore-dry Bangalore-year
0 92.90 57.48 76.82
5 95.16 59.74 77.97
10 97.74 62.38 79.45
15 99.35 64.90 81.04
20 100.00 67.68 82.74
25 100.00 71.13 84.33
30 100.00 74.83 85.97
35 100.00 78.94 88.05
40 100.00 84.11 90.41
45 100.00 86.75 92.88
50 100.00 89.67 94.85
55 100.00 90.33 95.40
60 100.00 90.99 95.67
65 100.00 92.19 96.22
70 100.00 92.32 96.82
75 100.00 92.45 96.88
80 100.00 92.58 96.93


==> anc/pgfdata/oos-Bangalore-dry.dat <==
year w10 w5
2021 100.0 96.0
2022 100.0 96.0
2023 100.0 92.1
2024 98.7 82.8
2025 100.0 100.0


==> anc/pgfdata/oos-Bangalore-year.dat <==
year w10 w5
2021 100.0 100.0
2022 100.0 100.0
2023 100.0 100.0
2024 100.0 96.7
2025 100.0 100.0


==> anc/pgfdata/oos-Jaisalmer.dat <==
year w10 w5
2021 100.0 100.0
2022 100.0 100.0
2023 100.0 100.0
2024 100.0 100.0
2025 100.0 100.0


==> anc/pgfdata/oos-summary.dat <==
case tank predicted achieved
Jaisalmer-w10 65 95.8 100.0
Jaisalmer-w5 65 93.9 100.0
Bangalore-dry-w10 41 93.8 99.7
Bangalore-dry-w5 32 86.0 93.4
Bangalore-year-w10 56 96.0 100.0
Bangalore-year-w5 42 90.3 99.3


==> anc/pgfdata/warmup-10yr-Bangalore-dry.dat <==
V R
1 10.53
2 17.152
3 21.854
4 26.291
5 30.066
6 33.576
7 36.623
8 39.404
9 42.252
10 45.232
11 47.815
12 50.596
13 53.311
14 55.762
15 58.013
16 60.464
17 62.781
18 65.033
19 67.351
20 69.536
21 71.854
22 74.04
23 76.026
24 78.146
25 80.132
26 82.252
27 84.371
28 86.424
29 88.477
30 90.728
31 92.914
32 94.834
33 95.762
34 96.556
35 97.417
36 98.013
37 98.609
38 99.205
39 99.735
40 100.0
41 100.0
42 100.0
43 100.0
44 100.0
45 100.0
46 100.0
47 100.0
48 100.0
49 100.0
50 100.0
51 100.0
52 100.0
53 100.0
54 100.0
55 100.0
56 100.0
57 100.0
58 100.0
59 100.0
60 100.0
61 100.0
62 100.0
63 100.0
64 100.0
65 100.0
66 100.0
67 100.0
68 100.0
69 100.0
70 100.0
71 100.0
72 100.0
73 100.0
74 100.0
75 100.0
76 100.0
77 100.0
78 100.0
79 100.0
80 100.0


==> anc/pgfdata/warmup-10yr-Bangalore-year.dat <==
V R
1 33.945
2 45.616
3 52.575
4 56.959
5 60.247
6 62.904
7 64.685
8 66.192
9 67.671
10 68.959
11 70.027
12 71.26
13 72.493
14 73.671
15 74.795
16 75.918
17 77.014
18 78.11
19 79.178
20 80.164
21 81.26
22 82.192
23 83.205
24 84.082
25 84.932
26 85.781
27 86.603
28 87.37
29 88.164
30 88.877
31 89.534
32 90.247
33 90.822
34 91.507
35 92.164
36 92.767
37 93.342
38 93.836
39 94.301
40 94.767
41 95.151
42 95.507
43 95.836
44 96.247
45 96.658
46 96.986
47 97.205
48 97.425
49 97.671
50 97.863
51 98.055
52 98.219
53 98.356
54 98.466
55 98.575
56 98.63
57 98.63
58 98.63
59 98.63
60 98.63
61 98.63
62 98.63
63 98.63
64 98.63
65 98.63
66 98.63
67 98.63
68 98.63
69 98.63
70 98.63
71 98.63
72 98.63
73 98.63
74 98.63
75 98.63
76 98.63
77 98.63
78 98.63
79 98.63
80 98.63


==> anc/pgfdata/warmup-10yr-Jaisalmer.dat <==
V R
1 6.613
2 16.452
3 22.258
4 27.097
5 31.29
6 35.161
7 38.71
8 42.419
9 45.806
10 48.548
11 51.29
12 54.032
13 56.935
14 59.677
15 61.935
16 64.032
17 65.645
18 67.581
19 69.355
20 70.968
21 72.903
22 74.355
23 75.806
24 77.419
25 79.194
26 80.323
27 81.452
28 82.581
29 83.871
30 85.161
31 86.129
32 86.935
33 87.581
34 88.226
35 89.032
36 89.839
37 90.484
38 90.968
39 91.452
40 92.097
41 92.581
42 93.065
43 93.548
44 94.194
45 94.677
46 95.161
47 95.484
48 95.806
49 96.129
50 96.452
51 96.774
52 97.097
53 97.581
54 97.903
55 98.226
56 98.548
57 98.71
58 98.871
59 99.032
60 99.194
61 99.355
62 99.516
63 99.677
64 99.839
65 100.0
66 100.0
67 100.0
68 100.0
69 100.0
70 100.0
71 100.0
72 100.0
73 100.0
74 100.0
75 100.0
76 100.0
77 100.0
78 100.0
79 100.0
80 100.0
81 100.0
82 100.0
83 100.0
84 100.0
85 100.0
86 100.0
87 100.0
88 100.0
89 100.0
90 100.0


==> anc/rainfall_input.py <==
"""
Daily weather input for the SimTanka Python translation.

The engine needs only daily rainfall. The garden part of the demand model
also needs daily temperatures. Every script in this folder reads these
from one plain CSV file per site, in the following standard format:

    date,precip_mm,temp_mean_c,temp_max_c,temp_min_c
    2017-01-01,0.0,21.1,28.1,15.0
    2017-01-02,3.4,22.0,28.0,17.9
    ...

    date          calendar date, YYYY-MM-DD, one row per day
    precip_mm     rainfall for that day, in millimetres
    temp_mean_c   daily mean air temperature, deg C  (optional, see below)
    temp_max_c    daily maximum air temperature, deg C (garden demand only)
    temp_min_c    daily minimum air temperature, deg C (garden demand only)

Only `date` and `precip_mm` are always required. The temperature columns
are needed only when the case includes a garden. If `temp_mean_c` is
missing it is taken as the average of the maximum and minimum. Common
alternative column names (for example `precipitation`, `prcp`, `rain`,
`tmax`, `tmin`) are recognised and renamed.

The data may come from any source: a rain gauge at the site, a national
meteorological service, or a public dataset. Two public services that need
no account or key can be downloaded directly with this module:

    python3 rainfall_input.py open-meteo LAT LON START END OUT.csv [MODEL]
    python3 rainfall_input.py nasa-power LAT LON START END OUT.csv

(START and END as YYYY-MM-DD.) Open-Meteo's historical archive is based on
the ERA5 reanalysis and is licensed CC BY 4.0; NASA POWER takes its
rainfall from GPM IMERG (from 2001) and temperatures from MERRA-2. Other
sources, such as CHIRPS or the gridded data of the India Meteorological
Department, come as gridded files and must first be converted to the
format above.

To check a file before use:

    python3 rainfall_input.py check data/Jaisalmer.csv

Missing days are treated as days without rain, exactly as in the Swift
engine, so `check` reports any gaps in the record.
"""
from __future__ import annotations

import sys
from pathlib import Path

import pandas as pd

REQUIRED = ["date", "precip_mm"]
TEMPERATURE = ["temp_mean_c", "temp_max_c", "temp_min_c"]
STANDARD = REQUIRED + TEMPERATURE

ALIASES = {
    "date": ["date", "datetime", "time", "day"],
    "precip_mm": ["precip_mm", "precip", "precipitation", "precipitation_mm",
                  "precipitation_sum", "prcp", "rain", "rain_mm", "rainfall",
                  "rainfall_mm", "prectotcorr"],
    "temp_mean_c": ["temp_mean_c", "temp", "tmean", "tavg", "t2m",
                    "temperature_2m_mean", "temp_mean"],
    "temp_max_c": ["temp_max_c", "tempmax", "tmax", "t2m_max",
                   "temperature_2m_max", "temp_max"],
    "temp_min_c": ["temp_min_c", "tempmin", "tmin", "t2m_min",
                   "temperature_2m_min", "temp_min"],
}


def _standardise_columns(df: pd.DataFrame) -> pd.DataFrame:
    lower = {c: c.strip().lower() for c in df.columns}
    rename = {}
    for std, names in ALIASES.items():
        for col, low in lower.items():
            if low in names and std not in rename.values():
                rename[col] = std
                break
    return df.rename(columns=rename)


def load_daily_csv(path: str | Path, need_temperature: bool = True) -> pd.DataFrame:
    """
    Read a daily weather CSV in the standard format (or with recognised
    alternative column names) and return a DataFrame with the standard
    columns plus `year`, `month`, `day`, sorted by date.

    Raises ValueError if a required column is missing, if dates are
    repeated, or if rainfall is negative.
    """
    path = Path(path)
    df = _standardise_columns(pd.read_csv(path))
    missing = [c for c in REQUIRED if c not in df.columns]
    if missing:
        raise ValueError(f"{path}: missing column(s) {missing}; "
                         f"expected at least {REQUIRED}")
    df["date"] = pd.to_datetime(df["date"]).dt.normalize()
    if df["date"].duplicated().any():
        raise ValueError(f"{path}: repeated dates, e.g. "
                         f"{df.loc[df['date'].duplicated(), 'date'].iloc[0].date()}")
    df["precip_mm"] = pd.to_numeric(df["precip_mm"], errors="coerce").fillna(0.0)
    if (df["precip_mm"] < 0).any():
        raise ValueError(f"{path}: negative rainfall values")
    if "temp_mean_c" not in df.columns and {"temp_max_c", "temp_min_c"} <= set(df.columns):
        df["temp_mean_c"] = (df["temp_max_c"] + df["temp_min_c"]) / 2.0
    if need_temperature:
        absent = [c for c in TEMPERATURE if c not in df.columns]
        if absent:
            raise ValueError(f"{path}: the garden demand model needs {absent}; "
                             f"supply them, or use a case without a garden")
    df = df[[c for c in STANDARD if c in df.columns]].sort_values("date").reset_index(drop=True)
    df["year"] = df["date"].dt.year
    df["month"] = df["date"].dt.month
    df["day"] = df["date"].dt.day
    return df


def check(path: str | Path) -> None:
    """Print a short report on a daily weather file."""
    df = load_daily_csv(path, need_temperature=False)
    first, last = df["date"].min().date(), df["date"].max().date()
    full = pd.date_range(first, last, freq="D")
    gaps = full.difference(df["date"])
    print(f"{path}")
    print(f"  {len(df)} days, {first} to {last}")
    print(f"  columns: {', '.join(c for c in STANDARD if c in df.columns)}")
    if len(gaps):
        print(f"  WARNING: {len(gaps)} missing days (treated as dry), first {gaps[0].date()}")
    else:
        print("  no missing days")
    yearly = df.groupby("year")["precip_mm"].sum()
    for y, v in yearly.items():
        n = (df["year"] == y).sum()
        flag = "" if n >= 365 else f"   (only {n} days)"
        print(f"  {y}: {v:7.1f} mm{flag}")


def _write(rows: dict, out: str | Path) -> Path:
    out = Path(out)
    out.parent.mkdir(parents=True, exist_ok=True)
    df = pd.DataFrame(rows)[STANDARD]
    df.to_csv(out, index=False)
    print(f"wrote {out} ({len(df)} days)")
    return out


def fetch_open_meteo(lat: float, lon: float, start: str, end: str, out: str | Path,
                     model: str | None = None) -> Path:
    """Download daily rainfall and temperature from the Open-Meteo
    historical archive (no key). Licence CC BY 4.0: credit Open-Meteo.

    `model` selects the underlying dataset, e.g. "era5" for the ERA5
    reanalysis alone. By default Open-Meteo's "best match" combines
    several datasets, which may change within a long record; for records
    spanning many years Open-Meteo recommends "era5"."""
    import requests
    params = dict(latitude=lat, longitude=lon, start_date=start, end_date=end,
                  daily="precipitation_sum,temperature_2m_mean,"
                        "temperature_2m_max,temperature_2m_min",
                  timezone="auto")
    if model:
        params["models"] = model
    r = requests.get("https://archive-api.open-meteo.com/v1/archive", params=params, timeout=120)
    r.raise_for_status()
    d = r.json()["daily"]
    return _write(dict(date=d["time"], precip_mm=d["precipitation_sum"],
                       temp_mean_c=d["temperature_2m_mean"],
                       temp_max_c=d["temperature_2m_max"],
                       temp_min_c=d["temperature_2m_min"]), out)


def fetch_nasa_power(lat: float, lon: float, start: str, end: str, out: str | Path) -> Path:
    """Download daily rainfall and temperature from NASA POWER (no key)."""
    import requests
    r = requests.get(
        "https://power.larc.nasa.gov/api/temporal/daily/point",
        params=dict(parameters="PRECTOTCORR,T2M,T2M_MAX,T2M_MIN", community="AG",
                    latitude=lat, longitude=lon,
                    start=start.replace("-", ""), end=end.replace("-", ""),
                    format="JSON"),
        timeout=120)
    r.raise_for_status()
    p = r.json()["properties"]["parameter"]
    days = sorted(p["PRECTOTCORR"])
    fill = lambda v: None if v is None or v <= -999 else v   # POWER marks missing as -999
    return _write(dict(date=[f"{d[:4]}-{d[4:6]}-{d[6:]}" for d in days],
                       precip_mm=[fill(p["PRECTOTCORR"][d]) for d in days],
                       temp_mean_c=[fill(p["T2M"][d]) for d in days],
                       temp_max_c=[fill(p["T2M_MAX"][d]) for d in days],
                       temp_min_c=[fill(p["T2M_MIN"][d]) for d in days]), out)


def _main(argv: list[str]) -> None:
    usage = ("usage:\n"
             "  python3 rainfall_input.py check FILE.csv\n"
             "  python3 rainfall_input.py open-meteo LAT LON START END OUT.csv [MODEL, e.g. era5]\n"
             "  python3 rainfall_input.py nasa-power LAT LON START END OUT.csv")
    if len(argv) == 2 and argv[0] == "check":
        check(argv[1])
    elif len(argv) in (6, 7) and argv[0] == "open-meteo":
        out = fetch_open_meteo(float(argv[1]), float(argv[2]), argv[3], argv[4], argv[5],
                               model=argv[6] if len(argv) == 7 else None)
        check(out)
    elif len(argv) == 6 and argv[0] == "nasa-power":
        out = fetch_nasa_power(float(argv[1]), float(argv[2]), argv[3], argv[4], argv[5])
        check(out)
    else:
        sys.exit(usage)


if __name__ == "__main__":
    _main(sys.argv[1:])


==> anc/simtanka_engine.py <==
"""
Python port of the SimTanka mass-balance simulation engine.

Faithful translation of the equations and logic in
SimTankaEngine.swift (RainTank-Engine / SimTanka Codeberg repository),
including the initial-abstraction correction to the runoff equation
documented in Sec. 2.1 of the paper (eq. 2.1).

One deliberate generalization: the Swift engine hardcodes "most recent
5 years" for the historical reliability window. Here that window length
is a parameter (`window_years`), so the same equations can be run for
both the paper's 5-year and 10-year comparisons without duplicating code.
"""
from __future__ import annotations

from dataclasses import dataclass
from typing import Sequence

import pandas as pd


@dataclass(frozen=True)
class SystemConfiguration:
    """Mirrors SimTankaEngine.SystemConfiguration (Swift)."""
    effective_catchment_area_m2: float   # roof/catchment area x runoff coefficient
    tank_volume_m3: float
    monthly_demands_l_per_day: Sequence[float]  # 12 values, index 0 = January
    initial_abstraction_mm: float

    def with_tank_volume(self, new_volume_m3: float) -> "SystemConfiguration":
        return SystemConfiguration(
            self.effective_catchment_area_m2,
            new_volume_m3,
            self.monthly_demands_l_per_day,
            self.initial_abstraction_mm,
        )

    def effective_rainfall_mm(self, rainfall_mm: float) -> float:
        """Effective rainfall after initial abstraction: max(0, P - I_a) (paper eq. 2.1)."""
        return max(0.0, rainfall_mm - self.initial_abstraction_mm)


def historical_reliability(
    config: SystemConfiguration,
    daily_rainfall: pd.DataFrame,
    window_years: int = 5,
) -> dict:
    """
    Port of SimTankaEngine.calculateHistoricalReliability /
    performHistoricalSimulation.

    `daily_rainfall` must have columns: year, month, day, precip_mm,
    covering every day in the selected window (missing days are treated
    as zero rainfall, matching the Swift implementation's zero-fill via
    dictionary lookup with a `?? 0.0` default).

    Returns a dict with reliability_percentage, total_demand_days,
    successful_days, years_analyzed — same fields as Swift's
    ReliabilityResult.
    """
    years = sorted(daily_rainfall["year"].unique())
    if len(years) < window_years:
        raise ValueError(
            f"Need at least {window_years} years of data, have {len(years)}"
        )
    selected_years = years[-window_years:]

    water_in_tank = 0.0
    total_demand_days = 0
    successful_days = 0

    for year in selected_years:
        year_data = daily_rainfall[daily_rainfall["year"] == year]
        # month -> {day -> precip_mm}, mirroring the Swift dictionary lookup
        by_month = {
            month: dict(zip(g["day"], g["precip_mm"]))
            for month, g in year_data.groupby("month")
        }

        for month in range(1, 13):
            Di = config.monthly_demands_l_per_day[month - 1] / 1000.0  # L -> m3
            # Fixed 28-day February, matching Swift's Helper.numberOfDaysInMonth /
            # SimTankaEngine's hardcoded [31,28,31,...] array — leap years are
            # normalized to 365 days, not given a real Feb 29.
            days_in_month = [31, 28, 31, 30, 31, 30, 31, 31, 30, 31, 30, 31][month - 1]
            month_lookup = by_month.get(month, {})

            for day in range(1, days_in_month + 1):
                amount = month_lookup.get(day, 0.0)

                # Equation 1 (with initial abstraction)
                Ri = (
                    config.effective_rainfall_mm(amount)
                    * 0.001
                    * config.effective_catchment_area_m2
                )
                # Equation 2
                Mi = min(water_in_tank + Ri, config.tank_volume_m3) - Di
                # Equation 3
                water_in_tank = max(Mi, 0.0)

                if Di > 0:
                    total_demand_days += 1
                    if Mi >= 0:
                        successful_days += 1

    reliability_percentage = (
        (successful_days / total_demand_days) * 100.0 if total_demand_days > 0 else 0.0
    )

    return {
        "reliability_percentage": reliability_percentage,
        "total_demand_days": total_demand_days,
        "successful_days": successful_days,
        "years_analyzed": len(selected_years),
        "years_used": selected_years,
    }


def find_optimal_tank_size(
    config: SystemConfiguration,
    daily_rainfall: pd.DataFrame,
    window_years: int,
    target_reliability: float = 1.5,
) -> dict:
    """
    Port of SimTankaEngine.findOptimalTankSize. Searches tank sizes 1-250 m3
    in 1 m3 steps, tracking the best reliability seen, and stops early once
    `target_reliability` is reached or the last-3-step change in
    reliability drops below 0.0005 (the plateau/convergence point). A
    `target_reliability` above 1.0 (100%) is never reachable, so passing
    the default here makes the search stop purely on convergence — i.e.
    it finds the natural plateau, which is what "optimum tank size" means
    in the paper's sense (Sec. 3: "a value of storage tank size beyond
    which the performance remains constant").

    Returns dict with tank_size_m3, effectiveness_pct, hit_cap.
    """
    INITIAL_TANK_SIZE = 1.0
    MAX_TANK_SIZE = 250.0
    STEP = 1.0
    CONVERGENCE_THRESHOLD = 0.0005
    TRACKING_WINDOW = 3

    optimal_tank_size = INITIAL_TANK_SIZE
    max_effectiveness = 0.0
    recent_effectiveness: list[float] = []
    reached_max_tank_size = True

    tank_size = INITIAL_TANK_SIZE
    while tank_size <= MAX_TANK_SIZE + 1e-9:
        trial = config.with_tank_volume(tank_size)
        result = historical_reliability(trial, daily_rainfall, window_years=window_years)
        effectiveness = result["reliability_percentage"] / 100.0

        recent_effectiveness.append(effectiveness)
        if len(recent_effectiveness) > TRACKING_WINDOW:
            recent_effectiveness.pop(0)

        if effectiveness > max_effectiveness:
            max_effectiveness = effectiveness
            optimal_tank_size = tank_size

        if effectiveness >= target_reliability:
            reached_max_tank_size = False
            break

        if len(recent_effectiveness) == TRACKING_WINDOW:
            change = recent_effectiveness[-1] - recent_effectiveness[0]
            if change < CONVERGENCE_THRESHOLD:
                reached_max_tank_size = False
                break

        tank_size += STEP

    return {
        "tank_size_m3": optimal_tank_size,
        "effectiveness_pct": int(max_effectiveness * 100),
        "hit_cap": reached_max_tank_size,
    }


def reliability_vs_tank_size(
    base_config: SystemConfiguration,
    daily_rainfall: pd.DataFrame,
    window_years: int,
    tank_sizes_m3: Sequence[float],
) -> pd.DataFrame:
    """Sweep tank size, returning a DataFrame of (tank_size_m3, reliability_pct)."""
    rows = []
    for v in tank_sizes_m3:
        trial = base_config.with_tank_volume(v)
        result = historical_reliability(trial, daily_rainfall, window_years=window_years)
        rows.append({"tank_size_m3": v, "reliability_pct": result["reliability_percentage"]})
    return pd.DataFrame(rows)


==> anc/water_demand.py <==
"""
Python port of the SimTanka v2 water demand model (household use scenarios +
ET0-based garden irrigation), matching AnnualWaterDemandCalculator.swift and
EvapotranspirationCalculator.swift in the SimTanka Codeberg repository.

As in the Swift engine, this produces one demand value per calendar month
(not per day) because the daily loop in AnnualWaterDemandCalculator uses
each month's climate statistics uniformly across every day in that month.
That monthly array is exactly what SystemConfiguration.monthly_demands_l_per_day
expects.

Generalization: ClimateStatisticsCalculator.calculate hardcodes a 5-year
"most recent" window. Here that window length is a parameter, matching the
same generalization made in simtanka_engine.py, so demand statistics can be
computed consistently for both the paper's 5-year and 10-year comparisons.
"""
from __future__ import annotations

import math
from dataclasses import dataclass
from typing import Optional

import pandas as pd

# ---------------------------------------------------------------------------
# Household use scenarios (AnnualWaterDemandCalculator.getBaseWaterRates)
# ---------------------------------------------------------------------------

HOUSEHOLD_RATES_L_PER_PERSON_PER_DAY = {
    "waterWise": dict(drinkingCooking=10.0, personalHygiene=32.0, toilet=20.0, laundry=12.0, cleaningMisc=8.0),
    "everyday": dict(drinkingCooking=10.0, personalHygiene=40.0, toilet=25.0, laundry=15.0, cleaningMisc=10.0),
    "comfortPlus": dict(drinkingCooking=15.0, personalHygiene=50.0, toilet=30.0, laundry=20.0, cleaningMisc=15.0),
}


def temperature_adjustment_factor(temp_c: float) -> float:
    """Scales only personal-hygiene demand by monthly mean temperature."""
    t = max(-20.0, min(50.0, temp_c))
    if t < 15.0:
        return max(0.8, 0.8 + (t / 15.0) * 0.2)
    elif t <= 25.0:
        return 1.0
    elif t <= 30.0:
        return 1.0 + ((t - 25.0) / 5.0) * 0.2
    else:
        return min(1.4, 1.2 + ((t - 30.0) / 5.0) * 0.2)


def elevation_adjustment_factor(elevation_m: float) -> float:
    return max(1.0, 1.0 + (elevation_m * 0.0001))


def household_demand_l_per_day(
    number_of_people: int,
    categories: set[str],
    temperature_c: float,
    elevation_m: float,
    scenario: str,
    apply_seasonal_hygiene_adjustment: bool = True,
) -> float:
    rates = HOUSEHOLD_RATES_L_PER_PERSON_PER_DAY[scenario]
    temp_factor = temperature_adjustment_factor(temperature_c) if apply_seasonal_hygiene_adjustment else 1.0
    elev_factor = elevation_adjustment_factor(elevation_m)

    total = 0.0
    if "drinkingCooking" in categories:
        total += rates["drinkingCooking"] * elev_factor * number_of_people
    if "personalHygiene" in categories:
        total += rates["personalHygiene"] * temp_factor * elev_factor * number_of_people
    if "toiletLaundry" in categories:
        total += (rates["toilet"] + rates["laundry"]) * elev_factor * number_of_people
    else:
        if "toilet" in categories:
            total += rates["toilet"] * elev_factor * number_of_people
        if "laundry" in categories:
            total += rates["laundry"] * elev_factor * number_of_people
    if "cleaningMisc" in categories:
        total += rates["cleaningMisc"] * elev_factor * number_of_people
    return total


# ---------------------------------------------------------------------------
# Garden irrigation (ET0-based, independent of scenario and climate)
# ---------------------------------------------------------------------------

CROP_COEFFICIENTS = dict(lawn=0.85, vegetables=0.95, smallPlants=0.60, mediumPlants=0.75, largePlants=0.85)
PLANT_EQUIVALENT_AREA_M2 = dict(small=0.20, medium=0.80, large=7.0)
IRRIGATION_EFFICIENCY = 0.75


def garden_demand_l_per_day(
    et0_mm_per_day: float,
    elevation_m: float,
    lawn_area_m2: float = 0.0,
    vegetable_area_m2: float = 0.0,
    small_plants: int = 0,
    medium_plants: int = 0,
    large_plants: int = 0,
) -> float:
    et0_adjusted = et0_mm_per_day * (1.0 + elevation_m * 0.0001)
    total = 0.0
    total += (et0_adjusted * CROP_COEFFICIENTS["lawn"] * lawn_area_m2) / IRRIGATION_EFFICIENCY
    total += (et0_adjusted * CROP_COEFFICIENTS["vegetables"] * vegetable_area_m2) / IRRIGATION_EFFICIENCY
    total += (et0_adjusted * CROP_COEFFICIENTS["smallPlants"] * small_plants * PLANT_EQUIVALENT_AREA_M2["small"]) / IRRIGATION_EFFICIENCY
    total += (et0_adjusted * CROP_COEFFICIENTS["mediumPlants"] * medium_plants * PLANT_EQUIVALENT_AREA_M2["medium"]) / IRRIGATION_EFFICIENCY
    total += (et0_adjusted * CROP_COEFFICIENTS["largePlants"] * large_plants * PLANT_EQUIVALENT_AREA_M2["large"]) / IRRIGATION_EFFICIENCY
    return total


# ---------------------------------------------------------------------------
# Hargreaves-Samani reference evapotranspiration (EvapotranspirationCalculator.swift)
# ---------------------------------------------------------------------------

_SOLAR_CONSTANT = 0.0820
_HARGREAVES_COEFF = 0.0023
_TEMP_OFFSET = 17.8
_TEMP_EXPONENT = 0.5
_LATENT_HEAT = 2.45


def reference_et0_mm_per_day(latitude_deg: float, day_of_year: int, temp_mean: float, temp_max: float, temp_min: float) -> float:
    if not (-90 <= latitude_deg <= 90) or not (1 <= day_of_year <= 365) or temp_max < temp_min:
        return 0.0

    lat_rad = math.radians(latitude_deg)
    dr = 1.0 + 0.033 * math.cos(2.0 * math.pi * day_of_year / 365.0)
    delta = 0.409 * math.sin(2.0 * math.pi * day_of_year / 365.0 - 1.39)
    tan_product = -math.tan(lat_rad) * math.tan(delta)
    ws = math.acos(max(-1.0, min(1.0, tan_product)))

    coeff = (24.0 * 60.0 / math.pi) * _SOLAR_CONSTANT * dr
    ra = coeff * (ws * math.sin(lat_rad) * math.sin(delta) + math.cos(lat_rad) * math.cos(delta) * math.sin(ws))
    ra_mm = ra / _LATENT_HEAT

    et0 = _HARGREAVES_COEFF * (temp_mean + _TEMP_OFFSET) * (max(temp_max - temp_min, 0.0) ** _TEMP_EXPONENT) * ra_mm
    return max(0.0, et0)


def mid_month_day_of_year(month: int) -> int:
    days_in_month = [0, 31, 28, 31, 30, 31, 30, 31, 31, 30, 31, 30, 31]
    return sum(days_in_month[:month]) + 15


# ---------------------------------------------------------------------------
# Monthly climate statistics (ClimateStatisticsCalculator.swift)
# ---------------------------------------------------------------------------

def monthly_climate_stats(daily: pd.DataFrame, latitude_deg: float, window_years: int) -> pd.DataFrame:
    """
    `daily` must have columns: year, month, temp_mean_c, temp_max_c, temp_min_c.
    Returns one row per month (1-12) with avg_temp_mean/max/min and reference_et0.
    """
    latest_year = daily["year"].max()
    earliest_year = latest_year - (window_years - 1)
    recent = daily[(daily["year"] >= earliest_year) & (daily["year"] <= latest_year)]

    rows = []
    for month in range(1, 13):
        month_data = recent[recent["month"] == month]
        avg_temp_mean = month_data["temp_mean_c"].mean()
        avg_temp_max = month_data["temp_max_c"].mean()
        avg_temp_min = month_data["temp_min_c"].mean()

        et0 = reference_et0_mm_per_day(
            latitude_deg, mid_month_day_of_year(month), avg_temp_mean, avg_temp_max, avg_temp_min
        )
        rows.append(dict(month=month, avg_temp_mean=avg_temp_mean, avg_temp_max=avg_temp_max,
                          avg_temp_min=avg_temp_min, reference_et0=et0, sample_size=len(month_data)))
    return pd.DataFrame(rows)


@dataclass
class HouseholdSpec:
    number_of_people: int
    categories: set[str]
    scenario: str = "everyday"
    apply_seasonal_hygiene_adjustment: bool = True


@dataclass
class GardenSpec:
    lawn_area_m2: float = 0.0
    vegetable_area_m2: float = 0.0
    small_plants: int = 0
    medium_plants: int = 0
    large_plants: int = 0


def monthly_demand_l_per_day(
    daily: pd.DataFrame,
    latitude_deg: float,
    elevation_m: float,
    window_years: int,
    household: Optional[HouseholdSpec] = None,
    garden: Optional[GardenSpec] = None,
    active_months: Optional[set[int]] = None,
) -> list[float]:
    """
    Returns a 12-element list (index 0 = January) of total daily demand in
    L/day, zeroed outside `active_months` (matching the app's month-masking
    behaviour). Household and garden demand are summed independently, as in
    AnnualWaterDemandCalculator.
    """
    stats = monthly_climate_stats(daily, latitude_deg, window_years)
    active_months = active_months or set(range(1, 13))

    demands = []
    for month in range(1, 13):
        if month not in active_months:
            demands.append(0.0)
            continue

        row = stats[stats["month"] == month].iloc[0]
        total = 0.0
        if household is not None:
            total += household_demand_l_per_day(
                household.number_of_people, household.categories, row["avg_temp_mean"],
                elevation_m, household.scenario, household.apply_seasonal_hygiene_adjustment,
            )
        if garden is not None:
            total += garden_demand_l_per_day(
                row["reference_et0"], elevation_m, garden.lawn_area_m2, garden.vegetable_area_m2,
                garden.small_plants, garden.medium_plants, garden.large_plants,
            )
        demands.append(total)
    return demands

